Double Higgs boson production and Higgs self-coupling extraction at CLIC

The Compact Linear Collider (CLIC) is a future electron-positron collider that will allow measurement of the trilinear Higgs self-coupling in double Higgs boson events produced at its high-energy stages with collision energies of $\sqrt{s}$ = 1.5 and 3 TeV. The sensitivity to the Higgs self-coupling is driven by the measurements of the cross section and the invariant mass distribution of the Higgs-boson pair in the W-boson fusion process, e$^+$e$^-\to$HH$\nu_e \bar{\nu}_e$. It is enhanced by including the cross-section measurement of ZHH production at 1.5 TeV. The expected sensitivity of CLIC for Higgs pair production through W-boson fusion is studied for the decay channels bbbb and bbWW using full detector simulation including all relevant backgrounds. With an integrated luminosity of $\mathcal{L}$ = 5 ab$^{-1}$ at $\sqrt{s}$ = 3 TeV, CLIC will be able to measure the trilinear Higgs self-coupling with a relative uncertainty of $-8\,\%$ and $+11\,\%$ at $68\,\%$ C.L., assuming the Standard Model.

==> figures/chi2_5curves.C <==
void chi2_5curves()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Jun 18 16:09:29 2020) by ROOT version6.10/08
   TCanvas *c1 = new TCanvas("c1", "c1",1037,1810,700,500);
   c1->SetHighLightColor(2);
   c1->Range(-0.15,-12.6835,2.85,50.734);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.2);
   c1->SetBottomMargin(0.2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TF1 *1 = new TF1("*",0.45,2.55,5);
    //The original function :  had originally been created by:
    //TF1 * = new TF1("",,0.45,2.55,5);
   1->SetRange(0.45,2.55);
   1->SetName("");
   1->SetTitle("");
   1->SetSavedPoint(0,44.51241);
   1->SetSavedPoint(1,40.1193);
   1->SetSavedPoint(2,36.0208);
   1->SetSavedPoint(3,32.20588);
   1->SetSavedPoint(4,28.66367);
   1->SetSavedPoint(5,25.38353);
   1->SetSavedPoint(6,22.35495);
   1->SetSavedPoint(7,19.56764);
   1->SetSavedPoint(8,17.01149);
   1->SetSavedPoint(9,14.67656);
   1->SetSavedPoint(10,12.55311);
   1->SetSavedPoint(11,10.63157);
   1->SetSavedPoint(12,8.902572);
   1->SetSavedPoint(13,7.356911);
   1->SetSavedPoint(14,5.985579);
   1->SetSavedPoint(15,4.779748);
   1->SetSavedPoint(16,3.730775);
   1->SetSavedPoint(17,2.830202);
   1->SetSavedPoint(18,2.069754);
   1->SetSavedPoint(19,1.441338);
   1->SetSavedPoint(20,0.9370498);
   1->SetSavedPoint(21,0.5491646);
   1->SetSavedPoint(22,0.2701441);
   1->SetSavedPoint(23,0.09263333);
   1->SetSavedPoint(24,0.009461505);
   1->SetSavedPoint(25,0.01364179);
   1->SetSavedPoint(26,0.09837141);
   1->SetSavedPoint(27,0.2570316);
   1->SetSavedPoint(28,0.4831876);
   1->SetSavedPoint(29,0.7705888);
   1->SetSavedPoint(30,1.113169);
   1->SetSavedPoint(31,1.505044);
   1->SetSavedPoint(32,1.940517);
   1->SetSavedPoint(33,2.414072);
   1->SetSavedPoint(34,2.92038);
   1->SetSavedPoint(35,3.454293);
   1->SetSavedPoint(36,4.010849);
   1->SetSavedPoint(37,4.58527);
   1->SetSavedPoint(38,5.172961);
   1->SetSavedPoint(39,5.769512);
   1->SetSavedPoint(40,6.370696);
   1->SetSavedPoint(41,6.972471);
   1->SetSavedPoint(42,7.570979);
   1->SetSavedPoint(43,8.162546);
   1->SetSavedPoint(44,8.743681);
   1->SetSavedPoint(45,9.311077);
   1->SetSavedPoint(46,9.861614);
   1->SetSavedPoint(47,10.39235);
   1->SetSavedPoint(48,10.90054);
   1->SetSavedPoint(49,11.3836);
   1->SetSavedPoint(50,11.83915);
   1->SetSavedPoint(51,12.265);
   1->SetSavedPoint(52,12.65911);
   1->SetSavedPoint(53,13.01966);
   1->SetSavedPoint(54,13.345);
   1->SetSavedPoint(55,13.63366);
   1->SetSavedPoint(56,13.88436);
   1->SetSavedPoint(57,14.096);
   1->SetSavedPoint(58,14.26767);
   1->SetSavedPoint(59,14.39864);
   1->SetSavedPoint(60,14.48836);
   1->SetSavedPoint(61,14.53647);
   1->SetSavedPoint(62,14.54279);
   1->SetSavedPoint(63,14.50733);
   1->SetSavedPoint(64,14.43028);
   1->SetSavedPoint(65,14.31201);
   1->SetSavedPoint(66,14.15308);
   1->SetSavedPoint(67,13.95424);
   1->SetSavedPoint(68,13.71641);
   1->SetSavedPoint(69,13.4407);
   1->SetSavedPoint(70,13.12841);
   1->SetSavedPoint(71,12.78101);
   1->SetSavedPoint(72,12.40017);
   1->SetSavedPoint(73,11.98773);
   1->SetSavedPoint(74,11.54572);
   1->SetSavedPoint(75,11.07636);
   1->SetSavedPoint(76,10.58206);
   1->SetSavedPoint(77,10.06538);
   1->SetSavedPoint(78,9.529093);
   1->SetSavedPoint(79,8.976157);
   1->SetSavedPoint(80,8.409704);
   1->SetSavedPoint(81,7.833052);
   1->SetSavedPoint(82,7.249704);
   1->SetSavedPoint(83,6.663347);
   1->SetSavedPoint(84,6.077851);
   1->SetSavedPoint(85,5.497272);
   1->SetSavedPoint(86,4.925849);
   1->SetSavedPoint(87,4.368004);
   1->SetSavedPoint(88,3.828345);
   1->SetSavedPoint(89,3.311662);
   1->SetSavedPoint(90,2.822932);
   1->SetSavedPoint(91,2.367312);
   1->SetSavedPoint(92,1.950146);
   1->SetSavedPoint(93,1.576961);
   1->SetSavedPoint(94,1.253469);
   1->SetSavedPoint(95,0.9855642);
   1->SetSavedPoint(96,0.7793262);
   1->SetSavedPoint(97,0.6410185);
   1->SetSavedPoint(98,0.5770881);
   1->SetSavedPoint(99,0.5941665);
   1->SetSavedPoint(100,0.6990691);
   1->SetSavedPoint(101,0.45);
   1->SetSavedPoint(102,2.55);
   1->SetFillColor(19);
   1->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33cc33");
   1->SetLineColor(ci);
   1->SetLineWidth(3);
   1->SetLineStyle(5);
   1->GetXaxis()->SetTitle("g_{HHH}/g^{SM}_{HHH}   ");
   1->GetXaxis()->SetLabelFont(42);
   1->GetXaxis()->SetLabelSize(0.07);
   1->GetXaxis()->SetTitleSize(0.07);
   1->GetXaxis()->SetTitleFont(42);
   1->GetYaxis()->SetTitle("    #Delta #chi^{2}");
   1->GetYaxis()->SetLabelFont(42);
   1->GetYaxis()->SetLabelSize(0.07);
   1->GetYaxis()->SetTitleSize(0.07);
   1->GetYaxis()->SetTitleOffset(0);
   1->GetYaxis()->SetTitleFont(42);
   1->SetParameter(0,39.4274);
   1->SetParError(0,0);
   1->SetParLimits(0,0,0);
   1->SetParameter(1,-274.538);
   1->SetParError(1,0);
   1->SetParLimits(1,0,0);
   1->SetParameter(2,669.448);
   1->SetParError(2,0);
   1->SetParLimits(2,0,0);
   1->SetParameter(3,-666.48);
   1->SetParError(3,0);
   1->SetParLimits(3,0,0);
   1->SetParameter(4,232.2657);
   1->SetParError(4,0);
   1->SetParLimits(4,0,0);
   1->Draw("");
   
   TF1 *formula_1bin_withZhh2 = new TF1("*formula_1bin_withZhh",0.45,2.55,5);
    //The original function : formula_1bin_withZhh had originally been created by:
    //TF1 *formula_1bin_withZhh = new TF1("formula_1bin_withZhh",formula_1bin_withZhh,0.45,2.55,5);
   formula_1bin_withZhh2->SetRange(0.45,2.55);
   formula_1bin_withZhh2->SetName("formula_1bin_withZhh");
   formula_1bin_withZhh2->SetTitle("formula_1bin_withZhh");
   formula_1bin_withZhh2->SetSavedPoint(0,46.3299);
   formula_1bin_withZhh2->SetSavedPoint(1,41.83395);
   formula_1bin_withZhh2->SetSavedPoint(2,37.6328);
   formula_1bin_withZhh2->SetSavedPoint(3,33.71577);
   formula_1bin_withZhh2->SetSavedPoint(4,30.07233);
   formula_1bin_withZhh2->SetSavedPoint(5,26.69214);
   formula_1bin_withZhh2->SetSavedPoint(6,23.56505);
   formula_1bin_withZhh2->SetSavedPoint(7,20.68106);
   formula_1bin_withZhh2->SetSavedPoint(8,18.03035);
   formula_1bin_withZhh2->SetSavedPoint(9,15.6033);
   formula_1bin_withZhh2->SetSavedPoint(10,13.39043);
   formula_1bin_withZhh2->SetSavedPoint(11,11.38247);
   formula_1bin_withZhh2->SetSavedPoint(12,9.5703);
   formula_1bin_withZhh2->SetSavedPoint(13,7.944992);
   formula_1bin_withZhh2->SetSavedPoint(14,6.497785);
   formula_1bin_withZhh2->SetSavedPoint(15,5.220097);
   formula_1bin_withZhh2->SetSavedPoint(16,4.103523);
   formula_1bin_withZhh2->SetSavedPoint(17,3.139832);
   formula_1bin_withZhh2->SetSavedPoint(18,2.320969);
   formula_1bin_withZhh2->SetSavedPoint(19,1.639055);
   formula_1bin_withZhh2->SetSavedPoint(20,1.086389);
   formula_1bin_withZhh2->SetSavedPoint(21,0.6554422);
   formula_1bin_withZhh2->SetSavedPoint(22,0.3388641);
   formula_1bin_withZhh2->SetSavedPoint(23,0.1294796);
   formula_1bin_withZhh2->SetSavedPoint(24,0.02028904);
   formula_1bin_withZhh2->SetSavedPoint(25,0.004469076);
   formula_1bin_withZhh2->SetSavedPoint(26,0.07537201);
   formula_1bin_withZhh2->SetSavedPoint(27,0.2265261);
   formula_1bin_withZhh2->SetSavedPoint(28,0.4516353);
   formula_1bin_withZhh2->SetSavedPoint(29,0.7445796);
   formula_1bin_withZhh2->SetSavedPoint(30,1.099415);
   formula_1bin_withZhh2->SetSavedPoint(31,1.510373);
   formula_1bin_withZhh2->SetSavedPoint(32,1.971861);
   formula_1bin_withZhh2->SetSavedPoint(33,2.478462);
   formula_1bin_withZhh2->SetSavedPoint(34,3.024937);
   formula_1bin_withZhh2->SetSavedPoint(35,3.606219);
   formula_1bin_withZhh2->SetSavedPoint(36,4.21742);
   formula_1bin_withZhh2->SetSavedPoint(37,4.853826);
   formula_1bin_withZhh2->SetSavedPoint(38,5.510902);
   formula_1bin_withZhh2->SetSavedPoint(39,6.184284);
   formula_1bin_withZhh2->SetSavedPoint(40,6.869787);
   formula_1bin_withZhh2->SetSavedPoint(41,7.563403);
   formula_1bin_withZhh2->SetSavedPoint(42,8.261296);
   formula_1bin_withZhh2->SetSavedPoint(43,8.959809);
   formula_1bin_withZhh2->SetSavedPoint(44,9.65546);
   formula_1bin_withZhh2->SetSavedPoint(45,10.34494);
   formula_1bin_withZhh2->SetSavedPoint(46,11.02513);
   formula_1bin_withZhh2->SetSavedPoint(47,11.69306);
   formula_1bin_withZhh2->SetSavedPoint(48,12.34596);
   formula_1bin_withZhh2->SetSavedPoint(49,12.98122);
   formula_1bin_withZhh2->SetSavedPoint(50,13.59642);
   formula_1bin_withZhh2->SetSavedPoint(51,14.18931);
   formula_1bin_withZhh2->SetSavedPoint(52,14.75781);
   formula_1bin_withZhh2->SetSavedPoint(53,15.30003);
   formula_1bin_withZhh2->SetSavedPoint(54,15.81423);
   formula_1bin_withZhh2->SetSavedPoint(55,16.29887);
   formula_1bin_withZhh2->SetSavedPoint(56,16.75259);
   formula_1bin_withZhh2->SetSavedPoint(57,17.17418);
   formula_1bin_withZhh2->SetSavedPoint(58,17.56262);
   formula_1bin_withZhh2->SetSavedPoint(59,17.91707);
   formula_1bin_withZhh2->SetSavedPoint(60,18.23687);
   formula_1bin_withZhh2->SetSavedPoint(61,18.52151);
   formula_1bin_withZhh2->SetSavedPoint(62,18.77069);
   formula_1bin_withZhh2->SetSavedPoint(63,18.98426);
   formula_1bin_withZhh2->SetSavedPoint(64,19.16225);
   formula_1bin_withZhh2->SetSavedPoint(65,19.30489);
   formula_1bin_withZhh2->SetSavedPoint(66,19.41254);
   formula_1bin_withZhh2->SetSavedPoint(67,19.48579);
   formula_1bin_withZhh2->SetSavedPoint(68,19.52536);
   formula_1bin_withZhh2->SetSavedPoint(69,19.53218);
   formula_1bin_withZhh2->SetSavedPoint(70,19.50732);
   formula_1bin_withZhh2->SetSavedPoint(71,19.45206);
   formula_1bin_withZhh2->SetSavedPoint(72,19.36785);
   formula_1bin_withZhh2->SetSavedPoint(73,19.25628);
   formula_1bin_withZhh2->SetSavedPoint(74,19.11917);
   formula_1bin_withZhh2->SetSavedPoint(75,18.95849);
   formula_1bin_withZhh2->SetSavedPoint(76,18.77636);
   formula_1bin_withZhh2->SetSavedPoint(77,18.57513);
   formula_1bin_withZhh2->SetSavedPoint(78,18.35728);
   formula_1bin_withZhh2->SetSavedPoint(79,18.12549);
   formula_1bin_withZhh2->SetSavedPoint(80,17.8826);
   formula_1bin_withZhh2->SetSavedPoint(81,17.63165);
   formula_1bin_withZhh2->SetSavedPoint(82,17.37583);
   formula_1bin_withZhh2->SetSavedPoint(83,17.11852);
   formula_1bin_withZhh2->SetSavedPoint(84,16.86328);
   formula_1bin_withZhh2->SetSavedPoint(85,16.61382);
   formula_1bin_withZhh2->SetSavedPoint(86,16.37406);
   formula_1bin_withZhh2->SetSavedPoint(87,16.14807);
   formula_1bin_withZhh2->SetSavedPoint(88,15.94011);
   formula_1bin_withZhh2->SetSavedPoint(89,15.75461);
   formula_1bin_withZhh2->SetSavedPoint(90,15.59618);
   formula_1bin_withZhh2->SetSavedPoint(91,15.46961);
   formula_1bin_withZhh2->SetSavedPoint(92,15.37985);
   formula_1bin_withZhh2->SetSavedPoint(93,15.33203);
   formula_1bin_withZhh2->SetSavedPoint(94,15.33148);
   formula_1bin_withZhh2->SetSavedPoint(95,15.38367);
   formula_1bin_withZhh2->SetSavedPoint(96,15.49427);
   formula_1bin_withZhh2->SetSavedPoint(97,15.66911);
   formula_1bin_withZhh2->SetSavedPoint(98,15.91422);
   formula_1bin_withZhh2->SetSavedPoint(99,16.23578);
   formula_1bin_withZhh2->SetSavedPoint(100,16.64016);
   formula_1bin_withZhh2->SetSavedPoint(101,0.45);
   formula_1bin_withZhh2->SetSavedPoint(102,2.55);
   formula_1bin_withZhh2->SetFillColor(19);
   formula_1bin_withZhh2->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   formula_1bin_withZhh2->SetLineColor(ci);
   formula_1bin_withZhh2->SetLineWidth(3);
   formula_1bin_withZhh2->SetLineStyle(7);
   formula_1bin_withZhh2->GetXaxis()->SetLabelFont(42);
   formula_1bin_withZhh2->GetXaxis()->SetLabelSize(0.07);
   formula_1bin_withZhh2->GetXaxis()->SetTitleSize(0.035);
   formula_1bin_withZhh2->GetXaxis()->SetTitleFont(42);
   formula_1bin_withZhh2->GetYaxis()->SetLabelFont(42);
   formula_1bin_withZhh2->GetYaxis()->SetLabelSize(0.035);
   formula_1bin_withZhh2->GetYaxis()->SetTitleSize(0.035);
   formula_1bin_withZhh2->GetYaxis()->SetTitleOffset(0);
   formula_1bin_withZhh2->GetYaxis()->SetTitleFont(42);
   formula_1bin_withZhh2->SetParameter(0,37.678);
   formula_1bin_withZhh2->SetParError(0,0);
   formula_1bin_withZhh2->SetParLimits(0,0,0);
   formula_1bin_withZhh2->SetParameter(1,-264.997);
   formula_1bin_withZhh2->SetParError(1,0);
   formula_1bin_withZhh2->SetParLimits(1,0,0);
   formula_1bin_withZhh2->SetParameter(2,658.519);
   formula_1bin_withZhh2->SetParError(2,0);
   formula_1bin_withZhh2->SetParLimits(2,0,0);
   formula_1bin_withZhh2->SetParameter(3,-666.699);
   formula_1bin_withZhh2->SetParError(3,0);
   formula_1bin_withZhh2->SetParLimits(3,0,0);
   formula_1bin_withZhh2->SetParameter(4,235.5972);
   formula_1bin_withZhh2->SetParError(4,0);
   formula_1bin_withZhh2->SetParLimits(4,0,0);
   formula_1bin_withZhh2->Draw("same");
   
   TF1 *formula_15bins_withZhh3 = new TF1("*formula_15bins_withZhh",0.45,2.55,5);
    //The original function : formula_15bins_withZhh had originally been created by:
    //TF1 *formula_15bins_withZhh = new TF1("formula_15bins_withZhh",formula_15bins_withZhh,0.45,2.55,5);
   formula_15bins_withZhh3->SetRange(0.45,2.55);
   formula_15bins_withZhh3->SetName("formula_15bins_withZhh");
   formula_15bins_withZhh3->SetTitle("formula_15bins_withZhh");
   formula_15bins_withZhh3->SetSavedPoint(0,80.14853);
   formula_15bins_withZhh3->SetSavedPoint(1,72.60563);
   formula_15bins_withZhh3->SetSavedPoint(2,65.55647);
   formula_15bins_withZhh3->SetSavedPoint(3,58.98183);
   formula_15bins_withZhh3->SetSavedPoint(4,52.86286);
   formula_15bins_withZhh3->SetSavedPoint(5,47.18108);
   formula_15bins_withZhh3->SetSavedPoint(6,41.91837);
   formula_15bins_withZhh3->SetSavedPoint(7,37.05697);
   formula_15bins_withZhh3->SetSavedPoint(8,32.57951);
   formula_15bins_withZhh3->SetSavedPoint(9,28.46897);
   formula_15bins_withZhh3->SetSavedPoint(10,24.70868);
   formula_15bins_withZhh3->SetSavedPoint(11,21.28236);
   formula_15bins_withZhh3->SetSavedPoint(12,18.17409);
   formula_15bins_withZhh3->SetSavedPoint(13,15.36832);
   formula_15bins_withZhh3->SetSavedPoint(14,12.84986);
   formula_15bins_withZhh3->SetSavedPoint(15,10.60388);
   formula_15bins_withZhh3->SetSavedPoint(16,8.615921);
   formula_15bins_withZhh3->SetSavedPoint(17,6.871901);
   formula_15bins_withZhh3->SetSavedPoint(18,5.358092);
   formula_15bins_withZhh3->SetSavedPoint(19,4.061135);
   formula_15bins_withZhh3->SetSavedPoint(20,2.968038);
   formula_15bins_withZhh3->SetSavedPoint(21,2.066174);
   formula_15bins_withZhh3->SetSavedPoint(22,1.343284);
   formula_15bins_withZhh3->SetSavedPoint(23,0.7874721);
   formula_15bins_withZhh3->SetSavedPoint(24,0.3872113);
   formula_15bins_withZhh3->SetSavedPoint(25,0.1313394);
   formula_15bins_withZhh3->SetSavedPoint(26,0.009060531);
   formula_15bins_withZhh3->SetSavedPoint(27,0.009944992);
   formula_15bins_withZhh3->SetSavedPoint(28,0.1239291);
   formula_15bins_withZhh3->SetSavedPoint(29,0.3413153);
   formula_15bins_withZhh3->SetSavedPoint(30,0.6527722);
   formula_15bins_withZhh3->SetSavedPoint(31,1.049334);
   formula_15bins_withZhh3->SetSavedPoint(32,1.522403);
   formula_15bins_withZhh3->SetSavedPoint(33,2.063744);
   formula_15bins_withZhh3->SetSavedPoint(34,2.665491);
   formula_15bins_withZhh3->SetSavedPoint(35,3.320143);
   formula_15bins_withZhh3->SetSavedPoint(36,4.020566);
   formula_15bins_withZhh3->SetSavedPoint(37,4.759989);
   formula_15bins_withZhh3->SetSavedPoint(38,5.532012);
   formula_15bins_withZhh3->SetSavedPoint(39,6.330597);
   formula_15bins_withZhh3->SetSavedPoint(40,7.150074);
   formula_15bins_withZhh3->SetSavedPoint(41,7.985138);
   formula_15bins_withZhh3->SetSavedPoint(42,8.830852);
   formula_15bins_withZhh3->SetSavedPoint(43,9.682643);
   formula_15bins_withZhh3->SetSavedPoint(44,10.53631);
   formula_15bins_withZhh3->SetSavedPoint(45,11.388);
   formula_15bins_withZhh3->SetSavedPoint(46,12.23425);
   formula_15bins_withZhh3->SetSavedPoint(47,13.07195);
   formula_15bins_withZhh3->SetSavedPoint(48,13.89836);
   formula_15bins_withZhh3->SetSavedPoint(49,14.71111);
   formula_15bins_withZhh3->SetSavedPoint(50,15.50817);
   formula_15bins_withZhh3->SetSavedPoint(51,16.28792);
   formula_15bins_withZhh3->SetSavedPoint(52,17.04907);
   formula_15bins_withZhh3->SetSavedPoint(53,17.79071);
   formula_15bins_withZhh3->SetSavedPoint(54,18.5123);
   formula_15bins_withZhh3->SetSavedPoint(55,19.21365);
   formula_15bins_withZhh3->SetSavedPoint(56,19.89497);
   formula_15bins_withZhh3->SetSavedPoint(57,20.55679);
   formula_15bins_withZhh3->SetSavedPoint(58,21.20004);
   formula_15bins_withZhh3->SetSavedPoint(59,21.826);
   formula_15bins_withZhh3->SetSavedPoint(60,22.43633);
   formula_15bins_withZhh3->SetSavedPoint(61,23.03304);
   formula_15bins_withZhh3->SetSavedPoint(62,23.61852);
   formula_15bins_withZhh3->SetSavedPoint(63,24.19552);
   formula_15bins_withZhh3->SetSavedPoint(64,24.76714);
   formula_15bins_withZhh3->SetSavedPoint(65,25.33689);
   formula_15bins_withZhh3->SetSavedPoint(66,25.9086);
   formula_15bins_withZhh3->SetSavedPoint(67,26.48648);
   formula_15bins_withZhh3->SetSavedPoint(68,27.07513);
   formula_15bins_withZhh3->SetSavedPoint(69,27.67948);
   formula_15bins_withZhh3->SetSavedPoint(70,28.30485);
   formula_15bins_withZhh3->SetSavedPoint(71,28.95691);
   formula_15bins_withZhh3->SetSavedPoint(72,29.64171);
   formula_15bins_withZhh3->SetSavedPoint(73,30.36567);
   formula_15bins_withZhh3->SetSavedPoint(74,31.13556);
   formula_15bins_withZhh3->SetSavedPoint(75,31.95852);
   formula_15bins_withZhh3->SetSavedPoint(76,32.84206);
   formula_15bins_withZhh3->SetSavedPoint(77,33.79406);
   formula_15bins_withZhh3->SetSavedPoint(78,34.82276);
   formula_15bins_withZhh3->SetSavedPoint(79,35.93677);
   formula_15bins_withZhh3->SetSavedPoint(80,37.14505);
   formula_15bins_withZhh3->SetSavedPoint(81,38.45696);
   formula_15bins_withZhh3->SetSavedPoint(82,39.88219);
   formula_15bins_withZhh3->SetSavedPoint(83,41.43082);
   formula_15bins_withZhh3->SetSavedPoint(84,43.11329);
   formula_15bins_withZhh3->SetSavedPoint(85,44.9404);
   formula_15bins_withZhh3->SetSavedPoint(86,46.92332);
   formula_15bins_withZhh3->SetSavedPoint(87,49.07358);
   formula_15bins_withZhh3->SetSavedPoint(88,51.4031);
   formula_15bins_withZhh3->SetSavedPoint(89,53.92413);
   formula_15bins_withZhh3->SetSavedPoint(90,56.64932);
   formula_15bins_withZhh3->SetSavedPoint(91,59.59166);
   formula_15bins_withZhh3->SetSavedPoint(92,62.76453);
   formula_15bins_withZhh3->SetSavedPoint(93,66.18164);
   formula_15bins_withZhh3->SetSavedPoint(94,69.85712);
   formula_15bins_withZhh3->SetSavedPoint(95,73.80541);
   formula_15bins_withZhh3->SetSavedPoint(96,78.04135);
   formula_15bins_withZhh3->SetSavedPoint(97,82.58013);
   formula_15bins_withZhh3->SetSavedPoint(98,87.43733);
   formula_15bins_withZhh3->SetSavedPoint(99,92.62887);
   formula_15bins_withZhh3->SetSavedPoint(100,98.17105);
   formula_15bins_withZhh3->SetSavedPoint(101,0.45);
   formula_15bins_withZhh3->SetSavedPoint(102,2.55);
   formula_15bins_withZhh3->SetFillColor(19);
   formula_15bins_withZhh3->SetFillStyle(0);

   ci = TColor::GetColor("#003399");
   formula_15bins_withZhh3->SetLineColor(ci);
   formula_15bins_withZhh3->GetXaxis()->SetLabelFont(42);
   formula_15bins_withZhh3->GetXaxis()->SetLabelSize(0.07);
   formula_15bins_withZhh3->GetXaxis()->SetTitleSize(0.035);
   formula_15bins_withZhh3->GetXaxis()->SetTitleFont(42);
   formula_15bins_withZhh3->GetYaxis()->SetLabelFont(42);
   formula_15bins_withZhh3->GetYaxis()->SetLabelSize(0.035);
   formula_15bins_withZhh3->GetYaxis()->SetTitleSize(0.035);
   formula_15bins_withZhh3->GetYaxis()->SetTitleOffset(0);
   formula_15bins_withZhh3->GetYaxis()->SetTitleFont(42);
   formula_15bins_withZhh3->SetParameter(0,78.436);
   formula_15bins_withZhh3->SetParError(0,0);
   formula_15bins_withZhh3->SetParLimits(0,0,0);
   formula_15bins_withZhh3->SetParameter(1,-496.895);
   formula_15bins_withZhh3->SetParError(1,0);
   formula_15bins_withZhh3->SetParLimits(1,0,0);
   formula_15bins_withZhh3->SetParameter(2,1157.47);
   formula_15bins_withZhh3->SetParError(2,0);
   formula_15bins_withZhh3->SetParLimits(2,0,0);
   formula_15bins_withZhh3->SetParameter(3,-1139.7);
   formula_15bins_withZhh3->SetParError(3,0);
   formula_15bins_withZhh3->SetParLimits(3,0,0);
   formula_15bins_withZhh3->SetParameter(4,400.689);
   formula_15bins_withZhh3->SetParError(4,0);
   formula_15bins_withZhh3->SetParLimits(4,0,0);
   formula_15bins_withZhh3->Draw("same");
   
   TF1 *formula_15bins_withoutZhh4 = new TF1("*formula_15bins_withoutZhh",0.45,2.55,5);
    //The original function : formula_15bins_withoutZhh had originally been created by:
    //TF1 *formula_15bins_withoutZhh = new TF1("formula_15bins_withoutZhh",formula_15bins_withoutZhh,0.45,2.55,5);
   formula_15bins_withoutZhh4->SetRange(0.45,2.55);
   formula_15bins_withoutZhh4->SetName("formula_15bins_withoutZhh");
   formula_15bins_withoutZhh4->SetTitle("formula_15bins_withoutZhh");
   formula_15bins_withoutZhh4->SetSavedPoint(0,78.02012);
   formula_15bins_withoutZhh4->SetSavedPoint(1,70.61699);
   formula_15bins_withoutZhh4->SetSavedPoint(2,63.70431);
   formula_15bins_withoutZhh4->SetSavedPoint(3,57.26266);
   formula_15bins_withoutZhh4->SetSavedPoint(4,51.27301);
   formula_15bins_withoutZhh4->SetSavedPoint(5,45.71668);
   formula_15bins_withoutZhh4->SetSavedPoint(6,40.57537);
   formula_15bins_withoutZhh4->SetSavedPoint(7,35.83117);
   formula_15bins_withoutZhh4->SetSavedPoint(8,31.46651);
   formula_15bins_withoutZhh4->SetSavedPoint(9,27.46421);
   formula_15bins_withoutZhh4->SetSavedPoint(10,23.80746);
   formula_15bins_withoutZhh4->SetSavedPoint(11,20.47982);
   formula_15bins_withoutZhh4->SetSavedPoint(12,17.46521);
   formula_15bins_withoutZhh4->SetSavedPoint(13,14.74794);
   formula_15bins_withoutZhh4->SetSavedPoint(14,12.31269);
   formula_15bins_withoutZhh4->SetSavedPoint(15,10.14448);
   formula_15bins_withoutZhh4->SetSavedPoint(16,8.228743);
   formula_15bins_withoutZhh4->SetSavedPoint(17,6.551261);
   formula_15bins_withoutZhh4->SetSavedPoint(18,5.098191);
   formula_15bins_withoutZhh4->SetSavedPoint(19,3.856063);
   formula_15bins_withoutZhh4->SetSavedPoint(20,2.811776);
   formula_15bins_withoutZhh4->SetSavedPoint(21,1.952602);
   formula_15bins_withoutZhh4->SetSavedPoint(22,1.266183);
   formula_15bins_withoutZhh4->SetSavedPoint(23,0.7405337);
   formula_15bins_withoutZhh4->SetSavedPoint(24,0.364039);
   formula_15bins_withoutZhh4->SetSavedPoint(25,0.1254555);
   formula_15bins_withoutZhh4->SetSavedPoint(26,0.01391088);
   formula_15bins_withoutZhh4->SetSavedPoint(27,0.01890437);
   formula_15bins_withoutZhh4->SetSavedPoint(28,0.1303063);
   formula_15bins_withoutZhh4->SetSavedPoint(29,0.3383583);
   formula_15bins_withoutZhh4->SetSavedPoint(30,0.6336733);
   formula_15bins_withoutZhh4->SetSavedPoint(31,1.007236);
   formula_15bins_withoutZhh4->SetSavedPoint(32,1.450401);
   formula_15bins_withoutZhh4->SetSavedPoint(33,1.954895);
   formula_15bins_withoutZhh4->SetSavedPoint(34,2.512818);
   formula_15bins_withoutZhh4->SetSavedPoint(35,3.116637);
   formula_15bins_withoutZhh4->SetSavedPoint(36,3.759194);
   formula_15bins_withoutZhh4->SetSavedPoint(37,4.4337);
   formula_15bins_withoutZhh4->SetSavedPoint(38,5.133739);
   formula_15bins_withoutZhh4->SetSavedPoint(39,5.853265);
   formula_15bins_withoutZhh4->SetSavedPoint(40,6.586604);
   formula_15bins_withoutZhh4->SetSavedPoint(41,7.328454);
   formula_15bins_withoutZhh4->SetSavedPoint(42,8.073882);
   formula_15bins_withoutZhh4->SetSavedPoint(43,8.818327);
   formula_15bins_withoutZhh4->SetSavedPoint(44,9.557602);
   formula_15bins_withoutZhh4->SetSavedPoint(45,10.28789);
   formula_15bins_withoutZhh4->SetSavedPoint(46,11.00574);
   formula_15bins_withoutZhh4->SetSavedPoint(47,11.70808);
   formula_15bins_withoutZhh4->SetSavedPoint(48,12.3922);
   formula_15bins_withoutZhh4->SetSavedPoint(49,13.05578);
   formula_15bins_withoutZhh4->SetSavedPoint(50,13.69685);
   formula_15bins_withoutZhh4->SetSavedPoint(51,14.31382);
   formula_15bins_withoutZhh4->SetSavedPoint(52,14.90547);
   formula_15bins_withoutZhh4->SetSavedPoint(53,15.47096);
   formula_15bins_withoutZhh4->SetSavedPoint(54,16.0098);
   formula_15bins_withoutZhh4->SetSavedPoint(55,16.5219);
   formula_15bins_withoutZhh4->SetSavedPoint(56,17.00752);
   formula_15bins_withoutZhh4->SetSavedPoint(57,17.4673);
   formula_15bins_withoutZhh4->SetSavedPoint(58,17.90224);
   formula_15bins_withoutZhh4->SetSavedPoint(59,18.31373);
   formula_15bins_withoutZhh4->SetSavedPoint(60,18.70352);
   formula_15bins_withoutZhh4->SetSavedPoint(61,19.07372);
   formula_15bins_withoutZhh4->SetSavedPoint(62,19.42684);
   formula_15bins_withoutZhh4->SetSavedPoint(63,19.76575);
   formula_15bins_withoutZhh4->SetSavedPoint(64,20.09366);
   formula_15bins_withoutZhh4->SetSavedPoint(65,20.41421);
   formula_15bins_withoutZhh4->SetSavedPoint(66,20.73135);
   formula_15bins_withoutZhh4->SetSavedPoint(67,21.04945);
   formula_15bins_withoutZhh4->SetSavedPoint(68,21.37323);
   formula_15bins_withoutZhh4->SetSavedPoint(69,21.70777);
   formula_15bins_withoutZhh4->SetSavedPoint(70,22.05854);
   formula_15bins_withoutZhh4->SetSavedPoint(71,22.43139);
   formula_15bins_withoutZhh4->SetSavedPoint(72,22.83251);
   formula_15bins_withoutZhh4->SetSavedPoint(73,23.26848);
   formula_15bins_withoutZhh4->SetSavedPoint(74,23.74626);
   formula_15bins_withoutZhh4->SetSavedPoint(75,24.27315);
   formula_15bins_withoutZhh4->SetSavedPoint(76,24.85687);
   formula_15bins_withoutZhh4->SetSavedPoint(77,25.50546);
   formula_15bins_withoutZhh4->SetSavedPoint(78,26.22736);
   formula_15bins_withoutZhh4->SetSavedPoint(79,27.03139);
   formula_15bins_withoutZhh4->SetSavedPoint(80,27.92671);
   formula_15bins_withoutZhh4->SetSavedPoint(81,28.92287);
   formula_15bins_withoutZhh4->SetSavedPoint(82,30.0298);
   formula_15bins_withoutZhh4->SetSavedPoint(83,31.25778);
   formula_15bins_withoutZhh4->SetSavedPoint(84,32.61748);
   formula_15bins_withoutZhh4->SetSavedPoint(85,34.11993);
   formula_15bins_withoutZhh4->SetSavedPoint(86,35.77654);
   formula_15bins_withoutZhh4->SetSavedPoint(87,37.59907);
   formula_15bins_withoutZhh4->SetSavedPoint(88,39.59969);
   formula_15bins_withoutZhh4->SetSavedPoint(89,41.7909);
   formula_15bins_withoutZhh4->SetSavedPoint(90,44.1856);
   formula_15bins_withoutZhh4->SetSavedPoint(91,46.79705);
   formula_15bins_withoutZhh4->SetSavedPoint(92,49.63888);
   formula_15bins_withoutZhh4->SetSavedPoint(93,52.7251);
   formula_15bins_withoutZhh4->SetSavedPoint(94,56.07007);
   formula_15bins_withoutZhh4->SetSavedPoint(95,59.68856);
   formula_15bins_withoutZhh4->SetSavedPoint(96,63.59566);
   formula_15bins_withoutZhh4->SetSavedPoint(97,67.80688);
   formula_15bins_withoutZhh4->SetSavedPoint(98,72.33807);
   formula_15bins_withoutZhh4->SetSavedPoint(99,77.20547);
   formula_15bins_withoutZhh4->SetSavedPoint(100,82.42567);
   formula_15bins_withoutZhh4->SetSavedPoint(101,0.45);
   formula_15bins_withoutZhh4->SetSavedPoint(102,2.55);
   formula_15bins_withoutZhh4->SetFillColor(19);
   formula_15bins_withoutZhh4->SetFillStyle(0);

   ci = TColor::GetColor("#66ccff");
   formula_15bins_withoutZhh4->SetLineColor(ci);
   formula_15bins_withoutZhh4->SetLineWidth(3);
   formula_15bins_withoutZhh4->SetLineStyle(7);
   formula_15bins_withoutZhh4->GetXaxis()->SetLabelFont(42);
   formula_15bins_withoutZhh4->GetXaxis()->SetLabelSize(0.07);
   formula_15bins_withoutZhh4->GetXaxis()->SetTitleSize(0.035);
   formula_15bins_withoutZhh4->GetXaxis()->SetTitleFont(42);
   formula_15bins_withoutZhh4->GetYaxis()->SetLabelFont(42);
   formula_15bins_withoutZhh4->GetYaxis()->SetLabelSize(0.035);
   formula_15bins_withoutZhh4->GetYaxis()->SetTitleSize(0.035);
   formula_15bins_withoutZhh4->GetYaxis()->SetTitleOffset(0);
   formula_15bins_withoutZhh4->GetYaxis()->SetTitleFont(42);
   formula_15bins_withoutZhh4->SetParameter(0,79.5457);
   formula_15bins_withoutZhh4->SetParError(0,0);
   formula_15bins_withoutZhh4->SetParLimits(0,0,0);
   formula_15bins_withoutZhh4->SetParameter(1,-502.55);
   formula_15bins_withoutZhh4->SetParError(1,0);
   formula_15bins_withoutZhh4->SetParLimits(1,0,0);
   formula_15bins_withoutZhh4->SetParameter(2,1160.25);
   formula_15bins_withoutZhh4->SetParError(2,0);
   formula_15bins_withoutZhh4->SetParLimits(2,0,0);
   formula_15bins_withoutZhh4->SetParameter(3,-1132.44);
   formula_15bins_withoutZhh4->SetParError(3,0);
   formula_15bins_withoutZhh4->SetParLimits(3,0,0);
   formula_15bins_withoutZhh4->SetParameter(4,395.2005);
   formula_15bins_withoutZhh4->SetParError(4,0);
   formula_15bins_withoutZhh4->SetParLimits(4,0,0);
   formula_15bins_withoutZhh4->Draw("same");
   
   TF1 *formula_stage2_ZHH_HHvv5 = new TF1("*formula_stage2_ZHH_HHvv",0.45,2.55,5);
    //The original function : formula_stage2_ZHH_HHvv had originally been created by:
    //TF1 *formula_stage2_ZHH_HHvv = new TF1("formula_stage2_ZHH_HHvv",formula_stage2_ZHH_HHvv,0.45,2.55,5);
   formula_stage2_ZHH_HHvv5->SetRange(0.45,2.55);
   formula_stage2_ZHH_HHvv5->SetName("formula_stage2_ZHH_HHvv");
   formula_stage2_ZHH_HHvv5->SetTitle("formula_stage2_ZHH_HHvv");
   formula_stage2_ZHH_HHvv5->SetSavedPoint(0,5.512573);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(1,4.994924);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(2,4.51102);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(3,4.059552);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(4,3.639238);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(5,3.248822);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(6,2.887073);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(7,2.552783);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(8,2.244774);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(9,1.96189);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(10,1.703002);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(11,1.467004);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(12,1.25282);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(13,1.059395);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(14,0.8857014);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(15,0.7307372);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(16,0.5935251);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(17,0.4731138);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(18,0.368577);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(19,0.279014);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(20,0.2035498);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(21,0.1413343);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(22,0.09154325);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(23,0.05337768);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(24,0.02606405);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(25,0.008854276);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(26,0.001025681);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(27,0.001881036);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(28,0.01074854);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(29,0.02698181);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(30,0.04995992);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(31,0.07908735);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(32,0.113794);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(33,0.1535353);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(34,0.1977919);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(35,0.2460702);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(36,0.2979016);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(37,0.3528434);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(38,0.410478);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(39,0.4704133);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(40,0.5322828);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(41,0.5957452);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(42,0.6604847);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(43,0.726211);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(44,0.7926592);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(45,0.8595898);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(46,0.9267888);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(47,0.9940675);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(48,1.061263);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(49,1.128237);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(50,1.194878);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(51,1.261098);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(52,1.326836);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(53,1.392056);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(54,1.456748);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(55,1.520926);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(56,1.584631);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(57,1.647928);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(58,1.710909);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(59,1.773689);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(60,1.836411);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(61,1.899243);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(62,1.962377);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(63,2.026031);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(64,2.09045);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(65,2.155902);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(66,2.222681);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(67,2.291109);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(68,2.36153);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(69,2.434315);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(70,2.50986);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(71,2.588588);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(72,2.670945);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(73,2.757404);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(74,2.848463);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(75,2.944646);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(76,3.0465);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(77,3.154601);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(78,3.269549);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(79,3.391968);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(80,3.522509);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(81,3.661848);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(82,3.810687);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(83,3.969752);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(84,4.139796);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(85,4.321596);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(86,4.515956);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(87,4.723705);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(88,4.945696);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(89,5.182809);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(90,5.435948);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(91,5.706045);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(92,5.994055);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(93,6.300959);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(94,6.627763);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(95,6.9755);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(96,7.345228);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(97,7.738029);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(98,8.155011);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(99,8.597308);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(100,9.066081);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(101,0.45);
   formula_stage2_ZHH_HHvv5->SetSavedPoint(102,2.55);
   formula_stage2_ZHH_HHvv5->SetFillColor(19);
   formula_stage2_ZHH_HHvv5->SetFillStyle(0);

   ci = TColor::GetColor("#9933cc");
   formula_stage2_ZHH_HHvv5->SetLineColor(ci);
   formula_stage2_ZHH_HHvv5->SetLineWidth(3);
   formula_stage2_ZHH_HHvv5->SetLineStyle(6);
   formula_stage2_ZHH_HHvv5->GetXaxis()->SetLabelFont(42);
   formula_stage2_ZHH_HHvv5->GetXaxis()->SetLabelSize(0.07);
   formula_stage2_ZHH_HHvv5->GetXaxis()->SetTitleSize(0.035);
   formula_stage2_ZHH_HHvv5->GetXaxis()->SetTitleFont(42);
   formula_stage2_ZHH_HHvv5->GetYaxis()->SetLabelFont(42);
   formula_stage2_ZHH_HHvv5->GetYaxis()->SetLabelSize(0.035);
   formula_stage2_ZHH_HHvv5->GetYaxis()->SetTitleSize(0.035);
   formula_stage2_ZHH_HHvv5->GetYaxis()->SetTitleOffset(0);
   formula_stage2_ZHH_HHvv5->GetYaxis()->SetTitleFont(42);
   formula_stage2_ZHH_HHvv5->SetParameter(0,5.44844);
   formula_stage2_ZHH_HHvv5->SetParError(0,0);
   formula_stage2_ZHH_HHvv5->SetParLimits(0,0,0);
   formula_stage2_ZHH_HHvv5->SetParameter(1,-34.0256);
   formula_stage2_ZHH_HHvv5->SetParError(1,0);
   formula_stage2_ZHH_HHvv5->SetParLimits(1,0,0);
   formula_stage2_ZHH_HHvv5->SetParameter(2,79.0822);
   formula_stage2_ZHH_HHvv5->SetParError(2,0);
   formula_stage2_ZHH_HHvv5->SetParLimits(2,0,0);
   formula_stage2_ZHH_HHvv5->SetParameter(3,-77.9638);
   formula_stage2_ZHH_HHvv5->SetParError(3,0);
   formula_stage2_ZHH_HHvv5->SetParLimits(3,0,0);
   formula_stage2_ZHH_HHvv5->SetParameter(4,27.4593);
   formula_stage2_ZHH_HHvv5->SetParError(4,0);
   formula_stage2_ZHH_HHvv5->SetParLimits(4,0,0);
   formula_stage2_ZHH_HHvv5->Draw("same");
   
   TLegend *leg = new TLegend(0.27,0.615,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("","rate only, HH#nu#nu","l");

   ci = TColor::GetColor("#33cc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("formula_1bin_withZhh","rate only, HH#nu#nu & ZHH","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("formula_15bins_withoutZhh","differential, HH#nu#nu","l");

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("formula_15bins_withZhh","differential, HH#nu#nu & ZHH","l");

   ci = TColor::GetColor("#003399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("formula_stage2_ZHH_HHvv","1.4 TeV only, HH#nu#nu & ZHH","l");

   ci = TColor::GetColor("#9933cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TText *text = new TText(0.1561605,0.9156118,"CLICdp ");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   TLatex *   tex = new TLatex(0.7138968,45.38231,"HH#nu#nu: 3 TeV; 5 ab^{-1}; ZHH: 1.4 TeV; 2.5 ab^{-1}");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/sumbtag_nocuts_1e4HHvv_1e4HHbbbbvv_BG.C <==
void sumbtag_nocuts_1e4HHvv_1e4HHbbbbvv_BG()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Jun 25 17:30:59 2020) by ROOT version6.10/08
   TCanvas *canv = new TCanvas("canv", "canv",920,1700,500,450);
   gStyle->SetOptStat(0);
   canv->SetHighLightColor(2);
   canv->Range(-1.142857,-146712.3,4.571429,716301.4);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.2);
   canv->SetBottomMargin(0.17);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   THStack *sumbtag = new THStack();
   sumbtag->SetName("sumbtag");
   sumbtag->SetTitle("");
   sumbtag->SetMaximum(600000);
   
   TH1F *sumbtag_stack_1 = new TH1F("sumbtag_stack_1","",200,0,5);
   sumbtag_stack_1->SetMinimum(0);
   sumbtag_stack_1->SetMaximum(630000);
   sumbtag_stack_1->SetDirectory(0);
   sumbtag_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   sumbtag_stack_1->SetLineColor(ci);
   sumbtag_stack_1->GetXaxis()->SetTitle("#Sigma b-tag");
   sumbtag_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetXaxis()->SetLabelSize(0.06);
   sumbtag_stack_1->GetXaxis()->SetTitleSize(0.056);
   sumbtag_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetYaxis()->SetLabelSize(0.06);
   sumbtag_stack_1->GetYaxis()->SetTitleSize(0.06720001);
   sumbtag_stack_1->GetYaxis()->SetTitleOffset(0);
   sumbtag_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->SetHistogram(sumbtag_stack_1);
   
   
   TH1F *sumbtag_ee2qqHvv_binned_stack_1 = new TH1F("sumbtag_ee2qqHvv_binned_stack_1","6785",200,0,5);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(5,12.64391);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(6,4.214636);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(7,53.37807);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(8,114.5173);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(9,226.8656);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(10,337.8363);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(11,458.0279);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(12,533.5149);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(13,529.4391);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(14,593.6183);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(15,604.0198);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(16,605.2393);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(17,548.2004);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(18,424.0345);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(19,424.3134);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(20,371.7831);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(21,422.711);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(22,343.3924);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(23,384.6585);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(24,275.1447);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(25,306.9937);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(26,262.5702);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(27,230.5724);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(28,258.0767);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(29,204.6705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(30,190.4369);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(31,221.1333);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(32,195.2248);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(33,186.7955);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(34,161.5898);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(35,145.4341);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(36,141.9135);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(37,138.2655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(38,167.9669);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(39,166.8336);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(40,170.7887);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(41,162.8373);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(42,186.6655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(43,157.7556);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(44,208.4608);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(45,210.0025);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(46,307.7434);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(47,307.6134);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(48,439.8497);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(49,456.4899);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(50,456.0335);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(51,420.284);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(52,422.9156);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(53,453.51);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(54,415.3947);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(55,356.5673);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(56,385.7908);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(57,323.5403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(58,314.3669);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(59,256.4672);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(60,284.5579);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(61,269.9092);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(62,249.1971);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(63,293.9491);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(64,234.7259);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(65,269.4854);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(66,223.665);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(67,244.9284);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(68,235.1884);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(69,218.488);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(70,186.8231);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(71,142.6918);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(72,204.977);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(73,193.1247);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(74,223.1871);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(75,222.4777);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(76,248.9915);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(77,229.9231);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(78,249.1017);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(79,248.5417);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(80,322.0867);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(81,378.5396);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(82,465.5807);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(83,589.4672);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(84,689.9503);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(85,755.4664);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(86,774.8224);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(87,618.7412);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(88,450.9412);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(89,336.7723);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(90,349.3357);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(91,279.4387);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(92,238.962);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(93,224.7095);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(94,170.4099);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(95,134.0332);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(96,155.4134);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(97,105.0279);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(98,104.6454);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(99,97.10252);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(100,85.95955);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(101,101.1744);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(102,84.36327);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(103,61.08685);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(104,59.8455);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(105,72.66689);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(106,57.94268);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(107,59.53848);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(108,58.91781);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(109,72.0396);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(110,53.95295);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(111,43.35464);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(112,25.88865);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(113,46.10965);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(114,52.39797);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(115,59.361);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(116,85.95906);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(117,64.63289);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(118,70.00013);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(119,85.64542);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(120,77.75469);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(121,105.7711);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(122,114.821);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(123,110.9608);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(124,110.204);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(125,60.64316);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(126,71.90295);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(127,54.5257);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(128,41.58137);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(129,38.83298);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(130,33.69064);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(131,41.58137);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(132,39.89684);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(133,28.63705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(134,32.00611);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(135,26.42058);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(136,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(137,30.32158);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(138,28.63705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(139,16.31339);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(140,19.68246);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(141,15.16079);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(142,23.58345);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(143,21.89892);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(144,26.95251);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(145,32.00611);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(146,20.21439);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(147,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(148,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(149,23.05152);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(150,21.89892);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(151,32.00611);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(152,23.58345);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(153,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(154,28.63705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(155,33.69064);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(156,50.00403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(157,38.74424);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(158,73.58749);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(159,45.48237);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(160,21.89892);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(5,5.66689);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(6,3.271781);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(7,12.25239);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(8,17.69865);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(9,25.11428);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(10,30.6867);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(11,35.5422);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(12,38.66046);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(13,37.6022);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(14,40.37342);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(15,40.21502);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(16,40.74895);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(17,38.17814);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(18,32.85864);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(19,33.17696);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(20,29.83901);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(21,32.99943);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(22,28.55511);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(23,30.57631);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(24,26.42902);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(25,27.67313);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(26,25.12725);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(27,23.04516);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(28,24.48783);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(29,21.77737);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(30,21.36543);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(31,22.85744);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(32,21.41065);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(33,20.90471);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(34,19.07535);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(35,17.66237);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(36,18.71351);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(37,17.9861);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(38,19.05544);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(39,19.87692);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(40,20.44718);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(41,19.55445);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(42,21.18906);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(43,19.96459);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(44,22.95034);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(45,22.7032);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(46,27.8738);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(47,28.08768);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(48,33.32934);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(49,33.9952);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(50,33.73475);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(51,32.43287);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(52,32.92655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(53,33.72517);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(54,32.02431);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(55,29.53495);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(56,30.43394);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(57,27.41342);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(58,27.37622);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(59,24.33789);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(60,25.81818);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(61,24.91758);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(62,24.07224);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(63,26.04331);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(64,23.03044);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(65,25.51466);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(66,21.83403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(67,23.51506);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(68,23.80989);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(69,22.07719);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(70,20.58966);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(71,18.02699);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(72,21.95908);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(73,20.95964);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(74,22.15911);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(75,22.20128);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(76,24.64901);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(77,23.82498);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(78,23.95709);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(79,24.43673);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(80,27.79815);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(81,30.95681);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(82,34.32595);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(83,39.32911);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(84,42.37073);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(85,44.90586);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(86,44.9385);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(87,38.99655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(88,32.60213);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(89,27.12335);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(90,26.89045);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(91,23.96265);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(92,22.56465);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(93,21.12895);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(94,17.86231);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(95,15.0293);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(96,16.60427);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(97,13.03677);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(98,13.77642);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(99,13.22039);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(100,11.40234);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(101,13.09055);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(102,11.71042);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(103,9.680195);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(104,9.698842);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(105,11.08158);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(106,9.656128);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(107,9.887785);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(108,9.896917);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(109,10.75924);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(110,9.367293);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(111,8.401183);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(112,6.510304);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(113,9.146403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(114,9.197143);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(115,10.05723);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(116,11.90216);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(117,10.37545);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(118,10.93997);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(119,11.75336);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(120,11.201);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(121,13.18647);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(122,13.96823);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(123,13.75848);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(124,13.51209);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(125,10.10719);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(126,10.97769);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(127,9.519668);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(128,8.33259);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(129,7.973461);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(130,7.533457);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(131,8.33259);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(132,8.16054);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(133,6.945504);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(134,7.342706);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(135,6.625196);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(136,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(137,7.146865);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(138,6.945504);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(139,5.18337);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(140,5.704614);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(141,5.053597);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(142,6.302942);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(143,6.073667);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(144,6.738129);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(145,7.342706);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(146,5.835391);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(147,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(148,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(149,6.182064);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(150,6.073667);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(151,7.342706);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(152,6.302942);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(153,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(154,6.945504);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(155,7.533457);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(156,9.144414);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(157,8.078733);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(158,11.10619);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(159,8.753086);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(160,6.073667);
   sumbtag_ee2qqHvv_binned_stack_1->SetEntries(15677);
   sumbtag_ee2qqHvv_binned_stack_1->SetFillColor(9);
   sumbtag_ee2qqHvv_binned_stack_1->SetLineColor(12);
   sumbtag_ee2qqHvv_binned_stack_1->SetLineWidth(2);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqHvv_binned_stack_1,"");
   
   TH1F *sumbtag_ee2qqqqvv_binned_stack_2 = new TH1F("sumbtag_ee2qqqqvv_binned_stack_2","6751",200,0,5);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(1,0.5107055);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(2,2.042822);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(3,15.32116);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(4,58.22042);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(5,327.8729);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(6,1125.084);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(7,3234.298);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(8,7252.018);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(9,13086.83);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(10,19763.28);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(11,25218.63);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(12,28870.69);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(13,30257.77);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(14,30068.29);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(15,28534.65);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(16,26260.47);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(17,23738.61);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(18,21643.7);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(19,19527.33);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(20,17153.57);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(21,15183.27);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(22,13460.15);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(23,11781.97);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(24,10297.35);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(25,9123.753);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(26,7958.833);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(27,7173.369);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(28,6280.656);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(29,5629.506);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(30,5026.874);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(31,4496.762);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(32,4039.169);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(33,3607.113);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(34,3290.475);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(35,3070.361);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(36,2801.73);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(37,2584.17);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(38,2367.12);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(39,2197.565);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(40,2036.693);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(41,2027.501);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(42,1871.225);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(43,1838.54);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(44,1843.136);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(45,1924.338);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(46,1982.559);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(47,2132.195);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(48,2246.593);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(49,2222.59);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(50,2163.859);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(51,2017.286);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(52,1905.953);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(53,1748.145);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(54,1573.994);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(55,1567.866);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(56,1417.718);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(57,1292.595);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(58,1211.393);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(59,1143.98);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(60,1039.286);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(61,995.8756);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(62,896.7988);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(63,912.6306);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(64,837.5569);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(65,811.511);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(66,776.783);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(67,726.7338);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(68,700.6879);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(69,680.7704);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(70,670.0455);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(71,691.4952);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(72,659.3207);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(73,624.5928);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(74,661.3636);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(75,713.4555);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(76,694.0487);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(77,737.9694);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(78,777.8044);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(79,868.71);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(80,935.1017);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(81,1177.687);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(82,1440.7);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(83,1859.989);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(84,2313.496);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(85,2365.077);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(86,2039.247);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(87,1671.539);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(88,1285.956);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(89,975.9581);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(90,822.2358);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(91,686.3881);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(92,632.764);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(93,528.5801);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(94,449.4208);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(95,376.3899);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(96,322.2551);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(97,283.4415);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(98,270.6739);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(99,250.7564);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(100,183.854);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(101,201.2179);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(102,197.1323);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(103,180.7897);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(104,170.0649);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(105,166.49);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(106,150.1474);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(107,157.2973);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(108,147.0832);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(109,131.2513);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(110,144.0189);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(111,125.1228);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(112,132.2727);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(113,133.8048);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(114,125.1228);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(115,147.0832);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(116,160.3615);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(117,154.7437);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(118,167.0007);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(119,196.1109);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(120,204.2822);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(121,204.2822);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(122,207.3464);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(123,195.6002);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(124,170.5756);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(125,143.5082);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(126,140.444);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(127,136.3584);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(128,116.4408);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(129,105.2053);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(130,97.03403);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(131,108.7803);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(132,87.84134);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(133,80.69146);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(134,77.11652);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(135,58.73112);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(136,60.77395);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(137,57.70972);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(138,64.34888);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(139,52.09196);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(140,58.73112);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(141,58.73112);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(142,52.60266);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(143,46.4742);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(144,55.66689);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(145,48.00631);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(146,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(147,52.60266);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(148,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(149,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(150,61.79536);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(151,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(152,67.41312);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(153,75.0737);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(154,75.5844);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(155,69.45594);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(156,84.77711);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(157,105.2053);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(158,132.2727);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(159,148.6153);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(160,76.09512);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(1,0.5107054);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(2,1.021411);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(3,2.797249);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(4,5.452842);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(5,12.94011);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(6,23.97054);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(7,40.64202);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(8,60.85758);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(9,81.75276);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(10,100.465);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(11,113.487);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(12,121.4266);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(13,124.3093);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(14,123.9195);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(15,120.7178);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(16,115.8075);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(17,110.1065);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(18,105.1359);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(19,99.86349);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(20,93.59714);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(21,88.05782);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(22,82.91063);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(23,77.57009);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(24,72.51838);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(25,68.2609);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(26,63.75437);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(27,60.52668);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(28,56.63537);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(29,53.61921);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(30,50.66806);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(31,47.92203);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(32,45.41834);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(33,42.92053);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(34,40.99346);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(35,39.59861);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(36,37.82669);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(37,36.32836);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(38,34.76925);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(39,33.50088);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(40,32.25136);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(41,32.1785);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(42,30.9135);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(43,30.64233);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(44,30.68061);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(45,31.34916);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(46,31.81986);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(47,32.99884);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(48,33.87252);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(49,33.69108);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(50,33.24296);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(51,32.09734);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(52,31.19905);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(53,29.87954);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(54,28.3522);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(55,28.29695);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(56,26.90793);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(57,25.6931);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(58,24.87298);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(59,24.17099);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(60,23.03842);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(61,22.55214);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(62,21.40093);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(63,21.58901);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(64,20.68199);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(65,20.35787);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(66,19.91751);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(67,19.26517);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(68,18.91679);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(69,18.646);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(70,18.49854);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(71,18.7923);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(72,18.3499);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(73,17.86009);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(74,18.3783);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(75,19.08836);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(76,18.82696);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(77,19.41353);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(78,19.9306);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(79,21.06312);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(80,21.85318);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(81,24.5245);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(82,27.12514);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(83,30.82056);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(84,34.37317);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(85,34.75425);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(86,32.27157);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(87,29.21753);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(88,25.62703);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(89,22.32548);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(90,20.49196);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(91,18.72277);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(92,17.97654);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(93,16.43012);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(94,15.14997);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(95,13.8645);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(96,12.82877);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(97,12.03142);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(98,11.75732);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(99,11.31648);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(100,9.689955);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(101,10.13721);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(102,10.03377);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(103,9.608866);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(104,9.3195);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(105,9.221027);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(106,8.756774);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(107,8.962844);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(108,8.666959);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(109,8.187231);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(110,8.576203);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(111,7.993805);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(112,8.219026);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(113,8.26649);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(114,7.993805);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(115,8.666959);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(116,9.049724);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(117,8.889796);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(118,9.235159);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(119,10.00774);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(120,10.21411);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(121,10.21411);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(122,10.29043);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(123,9.994703);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(124,9.333483);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(125,8.560983);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(126,8.469092);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(127,8.344996);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(128,7.711483);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(129,7.330002);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(130,7.039589);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(131,7.453501);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(132,6.697839);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(133,6.419468);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(134,6.275654);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(135,5.476706);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(136,5.571139);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(137,5.428873);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(138,5.732654);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(139,5.157872);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(140,5.476706);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(141,5.476706);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(142,5.183094);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(143,4.871819);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(144,5.331921);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(145,4.951473);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(146,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(147,5.183094);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(148,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(149,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(150,5.61776);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(151,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(152,5.867559);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(153,6.191974);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(154,6.213);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(155,5.955798);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(156,6.579979);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(157,7.330002);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(158,8.219026);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(159,8.711982);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(160,6.233954);
   sumbtag_ee2qqqqvv_binned_stack_2->SetEntries(970956);
   sumbtag_ee2qqqqvv_binned_stack_2->SetFillColor(38);
   sumbtag_ee2qqqqvv_binned_stack_2->SetLineColor(12);
   sumbtag_ee2qqqqvv_binned_stack_2->SetLineWidth(2);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqqqvv_binned_stack_2,"");
   
   TH1F *sumbtag_ee2qqqqlv_binned_stack_3 = new TH1F("sumbtag_ee2qqqqlv_binned_stack_3","6540",200,0,5);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(2,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(3,19.52024);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(4,30.90704);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(5,190.3223);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(6,626.2743);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(7,1454.258);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(8,3009.37);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(9,5177.743);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(10,7118.38);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(11,8852.428);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(12,10009);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(13,10573.46);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(14,10462.85);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(15,10104.98);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(16,9431.527);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(17,8595.411);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(18,8226.153);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(19,7575.479);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(20,6854.856);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(21,6044.767);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(22,5364.812);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(23,4811.738);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(24,4322.106);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(25,3907.301);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(26,3612.871);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(27,3276.146);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(28,2848.328);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(29,2827.181);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(30,2555.524);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(31,2321.281);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(32,2218.8);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(33,2204.16);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(34,2030.105);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(35,1878.823);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(36,1843.036);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(37,1781.222);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(38,1712.901);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(39,1625.06);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(40,1673.86);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(41,1686.874);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(42,1750.315);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(43,1994.318);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(44,2226.934);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(45,2441.656);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(46,2994.73);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(47,3134.625);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(48,3448.575);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(49,3666.551);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(50,3694.205);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(51,3703.965);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(52,3487.616);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(53,3492.496);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(54,3321.694);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(55,3302.173);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(56,3041.904);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(57,3033.77);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(58,2729.58);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(59,2708.433);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(60,2640.112);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(61,2440.03);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(62,2322.908);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(63,2135.839);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(64,2166.746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(65,2041.491);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(66,2113.066);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(67,1935.757);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(68,2056.132);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(69,1992.691);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(70,1942.264);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(71,1968.291);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(72,2010.584);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(73,1979.677);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(74,1969.917);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(75,2020.344);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(76,2132.586);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(77,2204.16);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(78,2397.736);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(79,2581.551);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(80,2968.703);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(81,3333.08);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(82,3843.86);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(83,4588.882);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(84,4824.752);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(85,4785.711);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(86,4325.359);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(87,3554.31);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(88,2983.343);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(89,2654.752);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(90,2353.815);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(91,1979.677);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(92,1582.766);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(93,1507.938);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(94,1250.922);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(95,1055.719);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(96,964.6251);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(97,832.8635);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(98,740.1423);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(99,696.2218);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(100,600.2473);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(101,515.6596);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(102,488.0059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(103,405.0449);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(104,452.2188);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(105,357.871);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(106,361.1244);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(107,348.1109);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(108,292.8036);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(109,281.4167);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(110,266.7766);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(111,300.937);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(112,213.0959);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(113,193.5757);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(114,204.9625);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(115,204.9625);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(116,196.8291);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(117,190.3223);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(118,164.2953);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(119,154.5352);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(120,149.6552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(121,159.4153);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(122,102.4812);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(123,81.33432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(124,65.06746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(125,45.54722);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(126,42.29385);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(127,53.68065);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(128,43.92053);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(129,39.04047);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(130,22.77361);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(131,26.02698);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(132,13.01349);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(133,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(134,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(135,26.02698);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(136,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(137,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(138,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(139,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(140,13.01349);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(141,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(142,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(143,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(144,13.01349);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(145,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(146,11.3868);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(147,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(148,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(149,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(150,11.3868);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(151,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(152,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(153,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(154,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(155,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(156,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(157,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(158,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(159,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(2,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(3,5.635007);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(4,7.090562);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(5,17.5953);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(6,31.91789);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(7,48.63765);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(8,69.96643);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(9,91.77453);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(10,107.6075);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(11,120.0005);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(12,127.599);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(13,131.1477);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(14,130.4598);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(15,128.2093);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(16,123.8634);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(17,118.2457);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(18,115.6779);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(19,111.0087);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(20,105.5969);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(21,99.16118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(22,93.4177);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(23,88.4714);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(24,83.84933);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(25,79.72423);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(26,76.66164);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(27,73.0018);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(28,68.06861);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(29,67.81546);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(30,64.47509);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(31,61.44914);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(32,60.07739);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(33,59.87885);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(34,57.46602);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(35,55.28341);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(36,54.75437);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(37,53.82833);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(38,52.78591);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(39,51.41461);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(40,52.18089);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(41,52.38334);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(42,53.35928);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(43,56.95726);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(44,60.1874);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(45,63.02229);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(46,69.79603);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(47,71.40764);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(48,74.89827);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(49,77.22907);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(50,77.51976);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(51,77.62209);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(52,75.32103);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(53,75.3737);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(54,73.50751);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(55,73.2912);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(56,70.34361);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(57,70.2495);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(58,66.6346);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(59,66.37598);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(60,65.53346);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(61,63.00129);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(62,61.47067);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(63,58.94354);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(64,59.36848);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(65,57.62696);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(66,58.62845);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(67,56.11479);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(68,57.83322);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(69,56.93402);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(70,56.20902);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(71,56.58437);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(72,57.18907);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(73,56.74781);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(74,56.60775);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(75,57.32772);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(76,58.89863);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(77,59.87885);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(78,62.4529);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(79,64.80258);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(80,69.49207);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(81,73.63339);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(82,79.07436);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(83,86.39834);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(84,88.59096);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(85,88.23181);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(86,83.88089);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(87,76.0378);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(88,69.66321);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(89,65.71491);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(90,61.87826);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(91,56.74781);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(92,50.74114);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(93,49.52719);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(94,45.1094);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(95,41.44061);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(96,39.6124);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(97,36.80771);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(98,34.69841);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(99,33.65315);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(100,31.24763);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(101,28.96233);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(102,28.17503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(103,25.66868);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(104,27.12228);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(105,24.12766);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(106,24.23708);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(107,23.79637);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(108,21.82429);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(109,21.39572);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(110,20.83175);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(111,22.12533);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(112,18.61828);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(113,17.74505);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(114,18.25951);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(115,18.25951);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(116,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(117,17.5953);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(118,16.348);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(119,15.85498);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(120,15.60263);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(121,16.10337);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(122,12.91142);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(123,11.50241);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(124,10.28807);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(125,8.607615);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(126,8.294506);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(127,9.344602);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(128,8.45251);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(129,7.969103);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(130,6.086503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(131,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(132,4.600964);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(133,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(134,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(135,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(136,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(137,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(138,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(139,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(140,4.600964);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(141,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(142,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(143,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(144,4.600964);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(145,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(146,4.303808);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(147,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(148,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(149,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(150,4.303808);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(151,2.300482);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(152,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(153,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(154,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(155,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(156,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(157,2.300482);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(158,2.300482);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(159,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetEntries(199309);
   sumbtag_ee2qqqqlv_binned_stack_3->SetFillColor(22);
   sumbtag_ee2qqqqlv_binned_stack_3->SetLineColor(12);
   sumbtag_ee2qqqqlv_binned_stack_3->SetLineWidth(2);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqqqlv_binned_stack_3,"");
   
   TH1F *sumbtag_ee2qqqq_binned_stack_4 = new TH1F("sumbtag_ee2qqqq_binned_stack_4","6776",200,0,5);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(1,547.974);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(2,373.2577);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(3,1061.534);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(4,2191.896);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(5,5598.865);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(6,13071.96);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(7,27115.45);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(8,49722.68);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(9,77060.5);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(10,106177.2);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(11,135542.8);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(12,158168.6);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(13,175113.4);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(14,182922.7);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(15,183118.6);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(16,178795.7);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(17,170377.6);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(18,158785.4);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(19,145202.5);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(20,132609.7);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(21,120218.1);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(22,107633.2);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(23,95021.87);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(24,83930.02);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(25,73404.69);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(26,64171.2);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(27,56142.18);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(28,49492.38);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(29,43263.47);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(30,37460.77);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(31,33132.57);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(32,29450.29);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(33,25595.95);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(34,22898.43);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(35,20881.25);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(36,18398.16);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(37,16717.18);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(38,15163.26);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(39,13860.83);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(40,12582.22);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(41,11758.94);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(42,10962.13);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(43,10284.44);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(44,10186.49);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(45,9246.73);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(46,9453.213);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(47,8915.828);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(48,8582.278);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(49,7650.458);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(50,7078.659);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(51,6271.258);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(52,5792.111);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(53,5095.894);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(54,4314.964);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(55,3833.171);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(56,3449.324);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(57,2896.056);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(58,2713.398);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(59,2483.09);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(60,2093.949);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(61,1723.339);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(62,1625.391);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(63,1463.911);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(64,1392.436);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(65,1270.664);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(66,1297.136);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(67,1056.24);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(68,971.5287);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(69,1027.12);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(70,828.579);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(71,984.7648);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(72,889.465);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(73,780.9291);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(74,812.6957);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(75,741.2209);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(76,810.0485);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(77,735.9264);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(78,817.9902);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(79,873.5817);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(80,968.8815);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(81,1072.123);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(82,1291.842);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(83,1461.264);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(84,1522.15);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(85,1588.33);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(86,1358.022);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(87,1167.423);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(88,963.5871);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(89,876.2289);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(90,720.0431);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(91,635.3322);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(92,465.9102);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(93,444.7325);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(94,391.7882);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(95,264.7217);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(96,288.5467);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(97,270.0162);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(98,251.4856);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(99,240.8968);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(100,180.0108);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(101,180.0108);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(102,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(103,150.8914);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(104,124.4192);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(105,116.4776);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(106,145.597);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(107,132.3609);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(108,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(109,111.1831);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(110,116.4776);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(111,124.4192);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(112,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(113,119.1248);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(114,95.29983);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(115,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(116,111.1831);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(117,113.8303);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(118,140.3025);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(119,169.4219);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(120,145.597);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(121,148.2442);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(122,140.3025);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(123,97.94704);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(124,111.1831);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(125,82.06374);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(126,71.47487);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(127,95.29983);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(128,50.29713);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(129,34.41383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(130,47.64991);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(131,34.41383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(132,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(133,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(134,37.06104);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(135,23.82496);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(136,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(137,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(138,10.58887);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(139,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(140,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(141,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(142,13.23609);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(143,18.53052);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(144,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(145,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(146,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(147,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(148,23.82496);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(149,15.8833);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(150,37.06104);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(151,18.53052);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(152,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(153,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(154,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(155,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(156,18.53052);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(157,42.35548);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(158,37.06104);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(159,34.41383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(160,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(1,38.08683);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(2,31.43396);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(3,53.01049);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(4,76.17365);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(5,121.7432);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(6,186.0224);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(7,267.9188);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(8,362.804);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(9,451.659);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(10,530.1643);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(11,599.0086);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(12,647.0754);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(13,680.8548);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(14,695.8708);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(15,696.2433);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(16,687.9761);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(17,671.585);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(18,648.3359);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(19,619.986);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(20,592.492);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(21,564.1306);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(22,533.7869);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(23,501.5412);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(24,471.3608);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(25,440.8153);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(26,412.1591);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(27,385.5134);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(28,361.9628);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(29,338.4196);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(30,314.9076);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(31,296.1573);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(32,279.2156);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(33,260.3037);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(34,246.2054);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(35,235.1111);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(36,220.6897);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(37,210.3664);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(38,200.3508);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(39,191.5532);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(40,182.5045);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(41,176.4326);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(42,170.35);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(43,165.0004);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(44,164.2128);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(45,156.4548);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(46,158.192);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(47,153.6299);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(48,150.7288);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(49,142.311);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(50,136.8896);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(51,128.8464);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(52,123.8264);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(53,116.1462);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(54,106.8768);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(55,100.7335);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(56,95.55685);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(57,87.55849);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(58,84.75231);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(59,81.07576);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(60,74.45225);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(61,67.54296);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(62,65.59546);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(63,62.25184);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(64,60.71311);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(65,57.99763);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(66,58.59865);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(67,52.87813);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(68,50.71339);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(69,52.14413);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(70,46.83406);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(71,51.05768);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(72,48.5243);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(73,45.46745);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(74,46.38299);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(75,44.29642);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(76,46.30739);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(77,44.13793);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(78,46.53383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(79,48.08909);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(80,50.64425);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(81,53.27422);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(82,58.47894);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(83,62.19553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(84,63.47804);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(85,64.84332);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(86,59.95816);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(87,55.59156);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(88,50.50569);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(89,48.1619);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(90,43.65903);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(91,41.01051);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(92,35.11931);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(93,34.31186);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(94,32.20479);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(95,26.47217);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(96,27.63776);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(97,26.73558);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(98,25.80188);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(99,25.25284);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(100,21.82951);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(101,21.82951);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(102,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(103,19.98605);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(104,18.14841);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(105,17.55965);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(106,19.63229);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(107,18.71865);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(108,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(109,17.15593);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(110,17.55965);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(111,18.14841);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(112,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(113,17.75807);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(114,15.8833);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(115,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(116,17.15593);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(117,17.35897);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(118,19.27203);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(119,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(120,19.63229);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(121,19.80996);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(122,19.27203);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(123,16.10239);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(124,17.15593);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(125,14.73908);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(126,13.75534);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(127,15.8833);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(128,11.53895);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(129,9.544678);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(130,11.23119);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(131,9.544678);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(132,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(133,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(134,9.90498);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(135,7.941652);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(136,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(137,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(138,5.294435);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(139,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(140,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(141,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(142,5.919358);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(143,7.003879);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(144,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(145,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(146,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(147,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(148,7.941652);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(149,6.484332);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(150,9.90498);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(151,7.003879);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(152,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(153,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(154,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(155,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(156,7.003879);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(157,10.58887);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(158,9.90498);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(159,9.544678);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(160,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetEntries(1139649);
   sumbtag_ee2qqqq_binned_stack_4->SetFillColor(44);
   sumbtag_ee2qqqq_binned_stack_4->SetLineColor(12);
   sumbtag_ee2qqqq_binned_stack_4->SetLineWidth(2);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqqq_binned_stack_4,"");
   
   TH1F *sumbtag_egam2vqqqq_binned_stack_5 = new TH1F("sumbtag_egam2vqqqq_binned_stack_5","6571",200,0,5);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(1,6.25811);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(2,10.49482);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(3,68.37849);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(4,361.5828);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(5,1354.756);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(6,4594.186);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(7,12855.09);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(8,30124.37);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(9,58005.82);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(10,92811.33);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(11,124977.4);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(12,148658.7);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(13,160291.2);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(14,160603.9);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(15,154240.5);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(16,143061.1);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(17,131649.2);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(18,119241);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(19,107829.6);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(20,96134.25);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(21,84674.3);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(22,75111.39);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(23,66780.92);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(24,58992.5);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(25,52053.48);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(26,45846.26);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(27,41193.35);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(28,36654.36);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(29,33387.68);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(30,29808.48);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(31,27037.17);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(32,25055.62);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(33,22412.66);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(34,20805.19);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(35,19361.58);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(36,17850.72);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(37,16891.32);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(38,15779.98);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(39,15113.03);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(40,14341.82);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(41,14254.49);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(42,13819.75);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(43,14022.33);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(44,15027.32);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(45,16388.95);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(46,18689.51);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(47,21470.68);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(48,24221.71);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(49,26258.7);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(50,27179.07);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(51,27015.02);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(52,26096.63);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(53,24708.42);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(54,23344.95);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(55,21646.47);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(56,20261.54);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(57,18898.78);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(58,17419.24);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(59,16329.17);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(60,15214.63);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(61,14017.42);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(62,12957.43);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(63,12320.14);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(64,11611.53);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(65,10753.84);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(66,10344.89);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(67,9741.841);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(68,9392.824);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(69,9002.744);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(70,8790.143);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(71,8562.294);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(72,8374.086);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(73,8415.653);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(74,8162.57);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(75,8330.094);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(76,8380.567);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(77,8795.977);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(78,9419.518);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(79,10134.41);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(80,11206.67);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(81,12950.01);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(82,15190.85);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(83,19042.63);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(84,23799.85);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(85,25991.77);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(86,24598.23);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(87,21262.12);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(88,17159.01);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(89,13814.65);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(90,11202.21);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(91,8932.576);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(92,7625.373);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(93,6181.395);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(94,5259.483);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(95,4322.866);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(96,3496.928);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(97,2951.7);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(98,2496.354);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(99,2077.334);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(100,1817.312);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(101,1628.342);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(102,1392.892);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(103,1229.033);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(104,1136.076);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(105,988.4017);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(106,830.2195);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(107,835.827);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(108,726.326);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(109,599.4084);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(110,594.0857);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(111,527.8813);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(112,512.6036);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(113,511.1638);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(114,448.8463);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(115,418.18);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(116,347.0108);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(117,352.0272);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(118,358.2585);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(119,323.9359);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(120,293.455);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(121,281.6647);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(122,218.5699);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(123,185.9798);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(124,100.8533);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(125,88.37964);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(126,57.75956);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(127,52.68092);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(128,32.62026);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(129,30.41657);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(130,30.51733);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(131,20.98963);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(132,13.72761);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(133,14.78205);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(134,17.80142);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(135,16.83933);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(136,10.50275);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(137,11.52392);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(138,10.49878);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(139,23.16446);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(140,6.386192);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(141,11.65688);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(142,6.2775);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(143,3.147454);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(144,5.246417);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(145,4.199909);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(146,4.201891);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(147,9.468614);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(148,2.096981);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(149,3.149436);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(150,4.201891);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(151,2.098963);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(152,2.098963);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(153,8.374481);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(154,3.151418);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(155,4.195944);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(156,4.197927);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(157,2.096981);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(158,3.147454);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(159,4.195944);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(160,1.094133);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(1,3.294249);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(2,3.318754);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(3,8.608294);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(4,20.15067);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(5,38.90757);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(6,71.77521);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(7,120.1324);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(8,183.4822);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(9,254.2619);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(10,321.2844);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(11,371.9037);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(12,405.9965);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(13,421.308);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(14,421.8562);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(15,413.4875);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(16,398.1875);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(17,381.9699);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(18,363.5904);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(19,345.9737);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(20,326.6441);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(21,306.6243);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(22,288.664);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(23,272.2747);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(24,255.6678);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(25,240.7474);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(26,225.8206);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(27,213.8127);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(28,201.7741);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(29,192.5031);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(30,181.8121);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(31,173.492);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(32,166.9245);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(33,157.6813);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(34,152.1317);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(35,146.6278);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(36,141.1819);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(37,136.8838);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(38,132.428);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(39,129.5804);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(40,126.2477);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(41,126.0898);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(42,123.7953);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(43,124.8154);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(44,128.8112);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(45,135.1523);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(46,144.3011);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(47,154.0527);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(48,163.8999);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(49,170.4874);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(50,173.3781);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(51,173.0149);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(52,169.8204);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(53,165.1517);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(54,160.4978);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(55,154.2628);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(56,149.4531);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(57,144.807);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(58,138.9345);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(59,134.3899);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(60,129.8815);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(61,124.5435);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(62,119.6333);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(63,117.1128);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(64,113.3454);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(65,109.0384);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(66,107.2601);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(67,103.771);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(68,101.8447);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(69,99.39231);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(70,98.28278);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(71,97.39632);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(72,95.94227);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(73,96.6442);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(74,95.27591);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(75,96.06282);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(76,96.17015);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(77,98.62991);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(78,101.9366);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(79,105.8251);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(80,111.4856);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(81,119.6323);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(82,129.7414);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(83,145.1345);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(84,162.1104);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(85,169.426);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(86,164.792);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(87,153.0754);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(88,137.6695);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(89,123.6468);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(90,111.4822);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(91,99.71862);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(92,92.23547);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(93,83.01448);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(94,76.58213);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(95,69.27573);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(96,62.52524);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(97,57.142);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(98,52.62151);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(99,47.79835);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(100,44.78219);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(101,42.5603);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(102,39.35397);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(103,36.69233);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(104,35.35927);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(105,33.23067);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(106,30.15483);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(107,30.71995);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(108,28.47985);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(109,25.78759);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(110,25.59304);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(111,23.92591);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(112,23.62071);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(113,23.83202);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(114,22.60049);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(115,21.42133);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(116,19.4954);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(117,19.40183);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(118,19.78767);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(119,19.09247);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(120,18.05529);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(121,17.5791);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(122,15.43835);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(123,14.36111);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(124,10.7056);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(125,9.865296);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(126,8.194455);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(127,7.594554);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(128,5.859094);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(129,5.83651);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(130,5.66726);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(131,4.693427);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(132,3.807807);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(133,3.951102);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(134,4.792237);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(135,4.210054);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(136,3.32126);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(137,3.772964);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(138,3.320007);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(139,5.153328);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(140,2.607662);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(141,3.810554);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(142,2.954704);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(143,1.817184);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(144,2.34627);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(145,2.099955);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(146,2.100946);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(147,3.48225);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(148,1.48279);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(149,1.818329);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(150,2.100946);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(151,1.484192);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(152,1.484192);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(153,3.305895);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(154,1.819472);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(155,2.097973);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(156,2.098964);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(157,1.48279);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(158,1.817184);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(159,2.097973);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(160,1.094133);
   sumbtag_egam2vqqqq_binned_stack_5->SetEntries(2877965);
   sumbtag_egam2vqqqq_binned_stack_5->SetFillColor(49);
   sumbtag_egam2vqqqq_binned_stack_5->SetLineColor(12);
   sumbtag_egam2vqqqq_binned_stack_5->SetLineWidth(2);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetTitle("sumbtag");
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetRange(1,160);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetNdivisions(505);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetLabelFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetLabelSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetTitleSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetTitleFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetTitle("N_{events}");
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetLabelFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetLabelSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetTitleSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetTitleFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetLabelFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetLabelSize(0.035);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetTitleSize(0.035);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_egam2vqqqq_binned_stack_5,"");
   
   TH1F *sumbtag_egam2qqHv_binned_stack_6 = new TH1F("sumbtag_egam2qqHv_binned_stack_6","6948",200,0,5);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(1,6.588445);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(2,14.48472);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(3,26.66203);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(4,70.11552);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(5,118.2207);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(6,327.668);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(7,824.0282);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(8,1896.621);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(9,3656.578);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(10,6336.227);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(11,8854.196);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(12,11334.32);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(13,12991.74);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(14,13456.64);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(15,13400.12);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(16,12831.24);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(17,12593.2);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(18,11610.04);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(19,10705.38);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(20,10626.08);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(21,9493.346);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(22,8960.344);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(23,8203.519);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(24,7863.737);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(25,6692.265);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(26,6546.911);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(27,5987.808);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(28,5453.622);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(29,5109.08);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(30,4688.931);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(31,4505.884);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(32,4186.021);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(33,4217.244);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(34,3656.533);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(35,3623.109);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(36,3381.469);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(37,3527.977);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(38,3274.595);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(39,3191.13);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(40,3304.906);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(41,3247.917);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(42,3259.709);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(43,3422.183);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(44,3899.304);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(45,4361.295);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(46,4962.099);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(47,6435.344);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(48,7614.186);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(49,8280.078);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(50,9002.227);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(51,9410.754);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(52,8754.838);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(53,8844.555);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(54,8528.25);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(55,8110.186);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(56,7774.639);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(57,7375.279);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(58,7230.664);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(59,6402.108);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(60,6247.962);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(61,5919.754);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(62,5415.767);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(63,5066.022);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(64,4804.968);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(65,4607.886);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(66,4337.05);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(67,4385.75);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(68,4124.692);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(69,3981.14);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(70,3925.567);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(71,3966.331);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(72,3761.944);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(73,3837.532);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(74,3760.416);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(75,3858.972);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(76,4127.093);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(77,4265.465);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(78,4412.874);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(79,4986.716);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(80,5437.155);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(81,6249.518);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(82,7742.907);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(83,9837.215);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(84,11674.59);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(85,12911.98);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(86,13205.7);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(87,11665.64);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(88,9961.823);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(89,7860.023);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(90,6348.845);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(91,5199.887);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(92,4372.654);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(93,3423.493);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(94,2763.032);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(95,2304.719);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(96,1934.653);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(97,1451.01);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(98,1256.527);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(99,1220.51);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(100,913.0032);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(101,791.3809);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(102,696.8426);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(103,665.2206);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(104,560.3749);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(105,522.3753);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(106,374.7632);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(107,389.5608);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(108,358.3659);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(109,298.3393);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(110,305.9555);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(111,220.6626);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(112,244.6979);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(113,262.4634);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(114,218.3263);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(115,184.4023);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(116,188.7082);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(117,216.0438);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(118,174.2255);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(119,166.3678);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(120,144.9076);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(121,109.6435);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(122,99.13426);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(123,47.73319);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(124,60.6136);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(125,50.73394);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(126,36.55613);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(127,21.07116);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(128,13.17756);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(129,21.06006);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(130,13.17622);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(131,14.48405);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(132,9.882334);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(133,13.17756);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(134,6.588445);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(137,6.588445);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(138,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(139,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(141,5.588197);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(145,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(155,5.588864);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(157,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(159,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(1,4.658734);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(2,6.568553);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(3,8.998203);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(4,14.5052);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(5,19.32457);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(6,31.97344);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(7,50.85922);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(8,77.33422);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(9,107.6606);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(10,141.8652);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(11,167.8492);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(12,190.1784);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(13,203.5853);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(14,207.2962);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(15,206.6973);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(16,202.3444);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(17,200.071);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(18,192.349);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(19,184.6322);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(20,183.8605);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(21,173.9431);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(22,168.9149);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(23,161.4434);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(24,158.2938);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(25,146.1507);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(26,144.2901);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(27,138.0421);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(28,131.9987);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(29,127.6095);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(30,122.235);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(31,119.7247);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(32,115.2382);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(33,115.8624);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(34,107.7652);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(35,107.3181);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(36,103.8956);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(37,106.0312);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(38,102.0972);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(39,100.5028);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(40,102.2954);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(41,101.5872);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(42,101.6885);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(43,104.298);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(44,111.1989);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(45,117.5618);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(46,125.4072);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(47,142.9077);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(48,155.4624);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(49,162.1107);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(50,169.2491);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(51,172.9609);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(52,166.8446);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(53,167.6659);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(54,164.8278);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(55,160.8096);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(56,157.3634);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(57,153.3431);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(58,151.6839);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(59,142.8676);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(60,140.9499);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(61,137.5417);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(62,131.309);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(63,127.2592);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(64,123.6417);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(65,121.307);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(66,117.5331);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(67,118.1747);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(68,114.867);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(69,112.6687);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(70,111.9254);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(71,112.4014);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(72,109.7099);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(73,110.735);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(74,109.4983);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(75,111.105);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(76,114.7928);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(77,116.8589);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(78,118.3989);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(79,125.9848);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(80,131.6201);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(81,141.0891);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(82,157.1116);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(83,177.2205);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(84,193.1488);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(85,203.0285);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(86,205.6588);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(87,193.352);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(88,178.6688);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(89,158.4203);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(90,142.5406);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(91,129.0865);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(92,117.9923);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(93,104.2968);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(94,93.87209);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(95,85.75844);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(96,78.64988);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(97,68.0034);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(98,63.1733);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(99,62.35395);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(100,54.08694);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(101,50.17784);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(102,47.23824);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(103,46.07306);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(104,41.99482);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(105,40.98404);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(106,34.34691);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(107,35.21086);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(108,33.8906);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(109,30.68589);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(110,31.12953);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(111,26.5341);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(112,28.02682);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(113,28.97305);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(114,26.43097);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(115,24.17814);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(116,24.51681);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(117,26.33218);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(118,23.62078);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(119,23.16626);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(120,21.31944);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(121,18.45552);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(122,17.8803);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(123,12.07494);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(124,13.96821);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(125,12.75049);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(126,10.65705);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(127,8.052112);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(128,6.588779);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(129,8.049187);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(130,6.588112);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(131,6.568219);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(132,5.705568);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(133,6.588779);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(134,4.658734);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(137,4.658734);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(138,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(139,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(141,4.014169);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(145,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(155,4.014717);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(157,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(159,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetEntries(187349);
   sumbtag_egam2qqHv_binned_stack_6->SetFillColor(30);
   sumbtag_egam2qqHv_binned_stack_6->SetLineColor(12);
   sumbtag_egam2qqHv_binned_stack_6->SetLineWidth(2);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetTitle("sumbtag");
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetRange(1,160);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetNdivisions(505);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetLabelFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetLabelSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetTitleSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetTitleFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetTitle("N_{events}");
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetLabelFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetLabelSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetTitleSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetTitleFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetLabelFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetLabelSize(0.035);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetTitleSize(0.035);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_egam2qqHv_binned_stack_6,"");
   sumbtag->Draw("hist");
   
   TH1F *sumbtag_7181_binned__1 = new TH1F("sumbtag_7181_binned__1","7115",200,0,5);
   sumbtag_7181_binned__1->SetBinContent(2,498.9463);
   sumbtag_7181_binned__1->SetBinContent(3,498.9463);
   sumbtag_7181_binned__1->SetBinContent(4,997.8925);
   sumbtag_7181_binned__1->SetBinContent(5,1247.366);
   sumbtag_7181_binned__1->SetBinContent(6,2993.677);
   sumbtag_7181_binned__1->SetBinContent(7,10727.34);
   sumbtag_7181_binned__1->SetBinContent(8,16215.75);
   sumbtag_7181_binned__1->SetBinContent(9,38668.34);
   sumbtag_7181_binned__1->SetBinContent(10,64613.54);
   sumbtag_7181_binned__1->SetBinContent(11,86068.23);
   sumbtag_7181_binned__1->SetBinContent(12,110017.7);
   sumbtag_7181_binned__1->SetBinContent(13,119497.6);
   sumbtag_7181_binned__1->SetBinContent(14,129476.6);
   sumbtag_7181_binned__1->SetBinContent(15,120495.5);
   sumbtag_7181_binned__1->SetBinContent(16,114258.7);
   sumbtag_7181_binned__1->SetBinContent(17,115755.5);
   sumbtag_7181_binned__1->SetBinContent(18,123489.2);
   sumbtag_7181_binned__1->SetBinContent(19,105776.6);
   sumbtag_7181_binned__1->SetBinContent(20,105527.1);
   sumbtag_7181_binned__1->SetBinContent(21,92055.59);
   sumbtag_7181_binned__1->SetBinContent(22,96296.63);
   sumbtag_7181_binned__1->SetBinContent(23,88562.97);
   sumbtag_7181_binned__1->SetBinContent(24,82825.08);
   sumbtag_7181_binned__1->SetBinContent(25,83573.5);
   sumbtag_7181_binned__1->SetBinContent(26,78833.52);
   sumbtag_7181_binned__1->SetBinContent(27,76837.73);
   sumbtag_7181_binned__1->SetBinContent(28,69852.48);
   sumbtag_7181_binned__1->SetBinContent(29,78584.04);
   sumbtag_7181_binned__1->SetBinContent(30,62867.23);
   sumbtag_7181_binned__1->SetBinContent(31,68854.59);
   sumbtag_7181_binned__1->SetBinContent(32,59125.13);
   sumbtag_7181_binned__1->SetBinContent(33,65611.44);
   sumbtag_7181_binned__1->SetBinContent(34,61869.34);
   sumbtag_7181_binned__1->SetBinContent(35,58127.24);
   sumbtag_7181_binned__1->SetBinContent(36,57628.3);
   sumbtag_7181_binned__1->SetBinContent(37,57129.35);
   sumbtag_7181_binned__1->SetBinContent(38,57628.3);
   sumbtag_7181_binned__1->SetBinContent(39,56131.46);
   sumbtag_7181_binned__1->SetBinContent(40,56131.46);
   sumbtag_7181_binned__1->SetBinContent(41,61619.86);
   sumbtag_7181_binned__1->SetBinContent(42,64863.02);
   sumbtag_7181_binned__1->SetBinContent(43,68106.17);
   sumbtag_7181_binned__1->SetBinContent(44,71598.79);
   sumbtag_7181_binned__1->SetBinContent(45,89311.38);
   sumbtag_7181_binned__1->SetBinContent(46,114009.2);
   sumbtag_7181_binned__1->SetBinContent(47,132969.2);
   sumbtag_7181_binned__1->SetBinContent(48,164402.8);
   sumbtag_7181_binned__1->SetBinContent(49,168643.8);
   sumbtag_7181_binned__1->SetBinContent(50,180618.5);
   sumbtag_7181_binned__1->SetBinContent(51,185358.5);
   sumbtag_7181_binned__1->SetBinContent(52,182115.4);
   sumbtag_7181_binned__1->SetBinContent(53,181367);
   sumbtag_7181_binned__1->SetBinContent(54,166897.5);
   sumbtag_7181_binned__1->SetBinContent(55,163654.4);
   sumbtag_7181_binned__1->SetBinContent(56,155421.8);
   sumbtag_7181_binned__1->SetBinContent(57,161409.1);
   sumbtag_7181_binned__1->SetBinContent(58,142698.6);
   sumbtag_7181_binned__1->SetBinContent(59,137459.7);
   sumbtag_7181_binned__1->SetBinContent(60,129975.5);
   sumbtag_7181_binned__1->SetBinContent(61,124237.6);
   sumbtag_7181_binned__1->SetBinContent(62,122241.8);
   sumbtag_7181_binned__1->SetBinContent(63,119747.1);
   sumbtag_7181_binned__1->SetBinContent(64,117252.4);
   sumbtag_7181_binned__1->SetBinContent(65,106026.1);
   sumbtag_7181_binned__1->SetBinContent(66,111764);
   sumbtag_7181_binned__1->SetBinContent(67,105028.2);
   sumbtag_7181_binned__1->SetBinContent(68,117501.9);
   sumbtag_7181_binned__1->SetBinContent(69,101036.6);
   sumbtag_7181_binned__1->SetBinContent(70,110766.1);
   sumbtag_7181_binned__1->SetBinContent(71,103032.4);
   sumbtag_7181_binned__1->SetBinContent(72,104778.7);
   sumbtag_7181_binned__1->SetBinContent(73,99040.84);
   sumbtag_7181_binned__1->SetBinContent(74,101535.6);
   sumbtag_7181_binned__1->SetBinContent(75,104529.2);
   sumbtag_7181_binned__1->SetBinContent(76,107522.9);
   sumbtag_7181_binned__1->SetBinContent(77,105277.7);
   sumbtag_7181_binned__1->SetBinContent(78,126732.4);
   sumbtag_7181_binned__1->SetBinContent(79,123239.7);
   sumbtag_7181_binned__1->SetBinContent(80,142698.6);
   sumbtag_7181_binned__1->SetBinContent(81,151180.7);
   sumbtag_7181_binned__1->SetBinContent(82,196834.3);
   sumbtag_7181_binned__1->SetBinContent(83,219536.4);
   sumbtag_7181_binned__1->SetBinContent(84,277913.1);
   sumbtag_7181_binned__1->SetBinContent(85,288889.9);
   sumbtag_7181_binned__1->SetBinContent(86,271426.8);
   sumbtag_7181_binned__1->SetBinContent(87,273672);
   sumbtag_7181_binned__1->SetBinContent(88,233257.4);
   sumbtag_7181_binned__1->SetBinContent(89,209058.5);
   sumbtag_7181_binned__1->SetBinContent(90,197832.2);
   sumbtag_7181_binned__1->SetBinContent(91,178373.3);
   sumbtag_7181_binned__1->SetBinContent(92,154922.8);
   sumbtag_7181_binned__1->SetBinContent(93,145193.4);
   sumbtag_7181_binned__1->SetBinContent(94,139705);
   sumbtag_7181_binned__1->SetBinContent(95,125983.9);
   sumbtag_7181_binned__1->SetBinContent(96,113510.3);
   sumbtag_7181_binned__1->SetBinContent(97,117002.9);
   sumbtag_7181_binned__1->SetBinContent(98,100787.2);
   sumbtag_7181_binned__1->SetBinContent(99,107273.5);
   sumbtag_7181_binned__1->SetBinContent(100,102782.9);
   sumbtag_7181_binned__1->SetBinContent(101,91556.64);
   sumbtag_7181_binned__1->SetBinContent(102,83324.03);
   sumbtag_7181_binned__1->SetBinContent(103,88562.97);
   sumbtag_7181_binned__1->SetBinContent(104,75590.36);
   sumbtag_7181_binned__1->SetBinContent(105,78833.52);
   sumbtag_7181_binned__1->SetBinContent(106,80080.88);
   sumbtag_7181_binned__1->SetBinContent(107,80080.88);
   sumbtag_7181_binned__1->SetBinContent(108,75839.84);
   sumbtag_7181_binned__1->SetBinContent(109,78584.04);
   sumbtag_7181_binned__1->SetBinContent(110,75340.88);
   sumbtag_7181_binned__1->SetBinContent(111,70850.38);
   sumbtag_7181_binned__1->SetBinContent(112,76089.3);
   sumbtag_7181_binned__1->SetBinContent(113,88562.97);
   sumbtag_7181_binned__1->SetBinContent(114,77835.62);
   sumbtag_7181_binned__1->SetBinContent(115,89560.86);
   sumbtag_7181_binned__1->SetBinContent(116,95298.74);
   sumbtag_7181_binned__1->SetBinContent(117,114258.7);
   sumbtag_7181_binned__1->SetBinContent(118,110267.1);
   sumbtag_7181_binned__1->SetBinContent(119,121742.9);
   sumbtag_7181_binned__1->SetBinContent(120,143946);
   sumbtag_7181_binned__1->SetBinContent(121,148686);
   sumbtag_7181_binned__1->SetBinContent(122,165899.6);
   sumbtag_7181_binned__1->SetBinContent(123,154174.4);
   sumbtag_7181_binned__1->SetBinContent(124,122990.3);
   sumbtag_7181_binned__1->SetBinContent(125,105776.6);
   sumbtag_7181_binned__1->SetBinContent(126,89311.38);
   sumbtag_7181_binned__1->SetBinContent(127,83324.03);
   sumbtag_7181_binned__1->SetBinContent(128,77087.2);
   sumbtag_7181_binned__1->SetBinContent(129,60621.97);
   sumbtag_7181_binned__1->SetBinContent(130,60123.03);
   sumbtag_7181_binned__1->SetBinContent(131,53387.25);
   sumbtag_7181_binned__1->SetBinContent(132,49146.21);
   sumbtag_7181_binned__1->SetBinContent(133,47399.9);
   sumbtag_7181_binned__1->SetBinContent(134,43907.27);
   sumbtag_7181_binned__1->SetBinContent(135,43408.33);
   sumbtag_7181_binned__1->SetBinContent(136,40913.6);
   sumbtag_7181_binned__1->SetBinContent(137,38169.39);
   sumbtag_7181_binned__1->SetBinContent(138,35425.19);
   sumbtag_7181_binned__1->SetBinContent(139,35924.13);
   sumbtag_7181_binned__1->SetBinContent(140,39167.28);
   sumbtag_7181_binned__1->SetBinContent(141,34427.29);
   sumbtag_7181_binned__1->SetBinContent(142,36922.03);
   sumbtag_7181_binned__1->SetBinContent(143,35924.13);
   sumbtag_7181_binned__1->SetBinContent(144,36922.03);
   sumbtag_7181_binned__1->SetBinContent(145,31433.62);
   sumbtag_7181_binned__1->SetBinContent(146,35175.71);
   sumbtag_7181_binned__1->SetBinContent(147,36922.03);
   sumbtag_7181_binned__1->SetBinContent(148,27442.04);
   sumbtag_7181_binned__1->SetBinContent(149,38917.81);
   sumbtag_7181_binned__1->SetBinContent(150,37919.92);
   sumbtag_7181_binned__1->SetBinContent(151,38418.86);
   sumbtag_7181_binned__1->SetBinContent(152,43657.8);
   sumbtag_7181_binned__1->SetBinContent(153,49894.63);
   sumbtag_7181_binned__1->SetBinContent(154,54385.14);
   sumbtag_7181_binned__1->SetBinContent(155,52888.31);
   sumbtag_7181_binned__1->SetBinContent(156,57877.77);
   sumbtag_7181_binned__1->SetBinContent(157,74342.99);
   sumbtag_7181_binned__1->SetBinContent(158,67856.7);
   sumbtag_7181_binned__1->SetBinContent(159,90808.22);
   sumbtag_7181_binned__1->SetBinContent(160,50892.52);
   sumbtag_7181_binned__1->SetBinError(2,352.8083);
   sumbtag_7181_binned__1->SetBinError(3,352.8083);
   sumbtag_7181_binned__1->SetBinError(4,498.9463);
   sumbtag_7181_binned__1->SetBinError(5,557.8389);
   sumbtag_7181_binned__1->SetBinError(6,864.2003);
   sumbtag_7181_binned__1->SetBinError(7,1635.905);
   sumbtag_7181_binned__1->SetBinError(8,2011.317);
   sumbtag_7181_binned__1->SetBinError(9,3105.916);
   sumbtag_7181_binned__1->SetBinError(10,4014.89);
   sumbtag_7181_binned__1->SetBinError(11,4633.758);
   sumbtag_7181_binned__1->SetBinError(12,5238.936);
   sumbtag_7181_binned__1->SetBinError(13,5459.986);
   sumbtag_7181_binned__1->SetBinError(14,5683.39);
   sumbtag_7181_binned__1->SetBinError(15,5482.736);
   sumbtag_7181_binned__1->SetBinError(16,5338.958);
   sumbtag_7181_binned__1->SetBinError(17,5373.816);
   sumbtag_7181_binned__1->SetBinError(18,5550.427);
   sumbtag_7181_binned__1->SetBinError(19,5136.966);
   sumbtag_7181_binned__1->SetBinError(20,5130.905);
   sumbtag_7181_binned__1->SetBinError(21,4792.223);
   sumbtag_7181_binned__1->SetBinError(22,4901.37);
   sumbtag_7181_binned__1->SetBinError(23,4700.434);
   sumbtag_7181_binned__1->SetBinError(24,4545.617);
   sumbtag_7181_binned__1->SetBinError(25,4566.108);
   sumbtag_7181_binned__1->SetBinError(26,4434.732);
   sumbtag_7181_binned__1->SetBinError(27,4378.236);
   sumbtag_7181_binned__1->SetBinError(28,4174.484);
   sumbtag_7181_binned__1->SetBinError(29,4427.709);
   sumbtag_7181_binned__1->SetBinError(30,3960.263);
   sumbtag_7181_binned__1->SetBinError(31,4144.559);
   sumbtag_7181_binned__1->SetBinError(32,3840.59);
   sumbtag_7181_binned__1->SetBinError(33,4045.774);
   sumbtag_7181_binned__1->SetBinError(34,3928.707);
   sumbtag_7181_binned__1->SetBinError(35,3808.042);
   sumbtag_7181_binned__1->SetBinError(36,3791.663);
   sumbtag_7181_binned__1->SetBinError(37,3775.214);
   sumbtag_7181_binned__1->SetBinError(38,3791.663);
   sumbtag_7181_binned__1->SetBinError(39,3742.097);
   sumbtag_7181_binned__1->SetBinError(40,3742.097);
   sumbtag_7181_binned__1->SetBinError(41,3920.778);
   sumbtag_7181_binned__1->SetBinError(42,4022.634);
   sumbtag_7181_binned__1->SetBinError(43,4121.973);
   sumbtag_7181_binned__1->SetBinError(44,4226.343);
   sumbtag_7181_binned__1->SetBinError(45,4720.253);
   sumbtag_7181_binned__1->SetBinError(46,5333.127);
   sumbtag_7181_binned__1->SetBinError(47,5759.535);
   sumbtag_7181_binned__1->SetBinError(48,6404.224);
   sumbtag_7181_binned__1->SetBinError(49,6486.302);
   sumbtag_7181_binned__1->SetBinError(50,6712.636);
   sumbtag_7181_binned__1->SetBinError(51,6800.145);
   sumbtag_7181_binned__1->SetBinError(52,6740.393);
   sumbtag_7181_binned__1->SetBinError(53,6726.529);
   sumbtag_7181_binned__1->SetBinError(54,6452.631);
   sumbtag_7181_binned__1->SetBinError(55,6389.63);
   sumbtag_7181_binned__1->SetBinError(56,6226.842);
   sumbtag_7181_binned__1->SetBinError(57,6345.647);
   sumbtag_7181_binned__1->SetBinError(58,5966.53);
   sumbtag_7181_binned__1->SetBinError(59,5855.98);
   sumbtag_7181_binned__1->SetBinError(60,5694.33);
   sumbtag_7181_binned__1->SetBinError(61,5567.221);
   sumbtag_7181_binned__1->SetBinError(62,5522.323);
   sumbtag_7181_binned__1->SetBinError(63,5465.683);
   sumbtag_7181_binned__1->SetBinError(64,5408.449);
   sumbtag_7181_binned__1->SetBinError(65,5143.021);
   sumbtag_7181_binned__1->SetBinError(66,5280.351);
   sumbtag_7181_binned__1->SetBinError(67,5118.761);
   sumbtag_7181_binned__1->SetBinError(68,5414.199);
   sumbtag_7181_binned__1->SetBinError(69,5020.55);
   sumbtag_7181_binned__1->SetBinError(70,5256.725);
   sumbtag_7181_binned__1->SetBinError(71,5069.893);
   sumbtag_7181_binned__1->SetBinError(72,5112.678);
   sumbtag_7181_binned__1->SetBinError(73,4970.717);
   sumbtag_7181_binned__1->SetBinError(74,5032.931);
   sumbtag_7181_binned__1->SetBinError(75,5106.588);
   sumbtag_7181_binned__1->SetBinError(76,5179.197);
   sumbtag_7181_binned__1->SetBinError(77,5124.837);
   sumbtag_7181_binned__1->SetBinError(78,5622.839);
   sumbtag_7181_binned__1->SetBinError(79,5544.818);
   sumbtag_7181_binned__1->SetBinError(80,5966.53);
   sumbtag_7181_binned__1->SetBinError(81,6141.297);
   sumbtag_7181_binned__1->SetBinError(82,7007.487);
   sumbtag_7181_binned__1->SetBinError(83,7400.569);
   sumbtag_7181_binned__1->SetBinError(84,8326.575);
   sumbtag_7181_binned__1->SetBinError(85,8489.421);
   sumbtag_7181_binned__1->SetBinError(86,8228.833);
   sumbtag_7181_binned__1->SetBinError(87,8262.797);
   sumbtag_7181_binned__1->SetBinError(88,7628.332);
   sumbtag_7181_binned__1->SetBinError(89,7221.806);
   sumbtag_7181_binned__1->SetBinError(90,7025.227);
   sumbtag_7181_binned__1->SetBinError(91,6670.783);
   sumbtag_7181_binned__1->SetBinError(92,6216.839);
   sumbtag_7181_binned__1->SetBinError(93,6018.459);
   sumbtag_7181_binned__1->SetBinError(94,5903.612);
   sumbtag_7181_binned__1->SetBinError(95,5606.212);
   sumbtag_7181_binned__1->SetBinError(96,5321.444);
   sumbtag_7181_binned__1->SetBinError(97,5402.692);
   sumbtag_7181_binned__1->SetBinError(98,5014.348);
   sumbtag_7181_binned__1->SetBinError(99,5173.185);
   sumbtag_7181_binned__1->SetBinError(100,5063.752);
   sumbtag_7181_binned__1->SetBinError(101,4779.218);
   sumbtag_7181_binned__1->SetBinError(102,4559.288);
   sumbtag_7181_binned__1->SetBinError(103,4700.434);
   sumbtag_7181_binned__1->SetBinError(104,4342.553);
   sumbtag_7181_binned__1->SetBinError(105,4434.732);
   sumbtag_7181_binned__1->SetBinError(106,4469.679);
   sumbtag_7181_binned__1->SetBinError(107,4469.679);
   sumbtag_7181_binned__1->SetBinError(108,4349.713);
   sumbtag_7181_binned__1->SetBinError(109,4427.709);
   sumbtag_7181_binned__1->SetBinError(110,4335.381);
   sumbtag_7181_binned__1->SetBinError(111,4204.196);
   sumbtag_7181_binned__1->SetBinError(112,4356.861);
   sumbtag_7181_binned__1->SetBinError(113,4700.434);
   sumbtag_7181_binned__1->SetBinError(114,4406.574);
   sumbtag_7181_binned__1->SetBinError(115,4726.841);
   sumbtag_7181_binned__1->SetBinError(116,4875.908);
   sumbtag_7181_binned__1->SetBinError(117,5338.958);
   sumbtag_7181_binned__1->SetBinError(118,5244.872);
   sumbtag_7181_binned__1->SetBinError(119,5511.042);
   sumbtag_7181_binned__1->SetBinError(120,5992.55);
   sumbtag_7181_binned__1->SetBinError(121,6090.416);
   sumbtag_7181_binned__1->SetBinError(122,6433.312);
   sumbtag_7181_binned__1->SetBinError(123,6201.804);
   sumbtag_7181_binned__1->SetBinError(124,5539.203);
   sumbtag_7181_binned__1->SetBinError(125,5136.966);
   sumbtag_7181_binned__1->SetBinError(126,4720.253);
   sumbtag_7181_binned__1->SetBinError(127,4559.288);
   sumbtag_7181_binned__1->SetBinError(128,4385.338);
   sumbtag_7181_binned__1->SetBinError(129,3888.901);
   sumbtag_7181_binned__1->SetBinError(130,3872.865);
   sumbtag_7181_binned__1->SetBinError(131,3649.477);
   sumbtag_7181_binned__1->SetBinError(132,3501.522);
   sumbtag_7181_binned__1->SetBinError(133,3438.75);
   sumbtag_7181_binned__1->SetBinError(134,3309.635);
   sumbtag_7181_binned__1->SetBinError(135,3290.777);
   sumbtag_7181_binned__1->SetBinError(136,3194.815);
   sumbtag_7181_binned__1->SetBinError(137,3085.812);
   sumbtag_7181_binned__1->SetBinError(138,2972.816);
   sumbtag_7181_binned__1->SetBinError(139,2993.678);
   sumbtag_7181_binned__1->SetBinError(140,3125.889);
   sumbtag_7181_binned__1->SetBinError(141,2930.646);
   sumbtag_7181_binned__1->SetBinError(142,3034.972);
   sumbtag_7181_binned__1->SetBinError(143,2993.678);
   sumbtag_7181_binned__1->SetBinError(144,3034.972);
   sumbtag_7181_binned__1->SetBinError(145,2800.329);
   sumbtag_7181_binned__1->SetBinError(146,2962.329);
   sumbtag_7181_binned__1->SetBinError(147,3034.972);
   sumbtag_7181_binned__1->SetBinError(148,2616.496);
   sumbtag_7181_binned__1->SetBinError(149,3115.919);
   sumbtag_7181_binned__1->SetBinError(150,3075.711);
   sumbtag_7181_binned__1->SetBinError(151,3095.88);
   sumbtag_7181_binned__1->SetBinError(152,3300.219);
   sumbtag_7181_binned__1->SetBinError(153,3528.083);
   sumbtag_7181_binned__1->SetBinError(154,3683.427);
   sumbtag_7181_binned__1->SetBinError(155,3632.384);
   sumbtag_7181_binned__1->SetBinError(156,3799.862);
   sumbtag_7181_binned__1->SetBinError(157,4306.574);
   sumbtag_7181_binned__1->SetBinError(158,4114.416);
   sumbtag_7181_binned__1->SetBinError(159,4759.644);
   sumbtag_7181_binned__1->SetBinError(160,3563.189);
   sumbtag_7181_binned__1->SetEntries(62055);

   ci = TColor::GetColor("#3333cc");
   sumbtag_7181_binned__1->SetLineColor(ci);
   sumbtag_7181_binned__1->SetLineStyle(7);
   sumbtag_7181_binned__1->SetLineWidth(3);
   sumbtag_7181_binned__1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_7181_binned__1->GetXaxis()->SetRange(1,160);
   sumbtag_7181_binned__1->GetXaxis()->SetNdivisions(505);
   sumbtag_7181_binned__1->GetXaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_7181_binned__1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_7181_binned__1->GetXaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_7181_binned__1->GetYaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_7181_binned__1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_7181_binned__1->GetYaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->GetZaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_7181_binned__1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_7181_binned__1->GetZaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->Draw("HIST same");
   
   TLegend *leg = new TLegend(0.6064257,0.3726415,0.9959839,0.8066038,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("sumbtag_egam2qqHv_binned_stack_6","e#gamma#rightarrow qqH#nu","lf");
   entry->SetFillColor(30);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_egam2vqqqq_binned_stack_5","e#gamma #rightarrow #nuqqqq","lf");
   entry->SetFillColor(49);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqqq_binned_stack_4","ee #rightarrow qqqq","lf");
   entry->SetFillColor(44);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqqqlv_binned_stack_3","ee #rightarrow qqqql#nu","lf");
   entry->SetFillColor(22);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqqqvv_binned_stack_2","ee #rightarrow qqqq#nu#nu","lf");
   entry->SetFillColor(38);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqHvv_binned_stack_1","ee #rightarrow qqH#nu#nu","lf");
   entry->SetFillColor(9);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TText *text = new TText(0.7590361,0.9198113,"CLICdp");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.2349398,0.7169811,"L=5000/fb");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.353414,0.92217,"4:1 pol. scheme");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.2409639,0.6627358,"3 TeV");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   
   leg = new TLegend(0.2289157,0.7700472,0.8192771,0.8667453,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("sumbtag_ee2HHbbbb_binned","ee #rightarrow HH (#rightarrow bbbb)#nu#bar{#nu} #times5000","lf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_7181_binned","ee #rightarrow HH#nu#bar{#nu} #times 5000","l");

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   sumbtag = new THStack();
   sumbtag->SetName("sumbtag");
   sumbtag->SetTitle("sumbtag");
   
   TH1F *sumbtag_stack_2 = new TH1F("sumbtag_stack_2","sumbtag",200,0,5);
   sumbtag_stack_2->SetMinimum(0);
   sumbtag_stack_2->SetMaximum(181372.7);
   sumbtag_stack_2->SetDirectory(0);
   sumbtag_stack_2->SetStats(0);

   ci = TColor::GetColor("#000099");
   sumbtag_stack_2->SetLineColor(ci);
   sumbtag_stack_2->GetXaxis()->SetLabelFont(42);
   sumbtag_stack_2->GetXaxis()->SetLabelSize(12);
   sumbtag_stack_2->GetXaxis()->SetTitleSize(0.035);
   sumbtag_stack_2->GetXaxis()->SetTitleFont(42);
   sumbtag_stack_2->GetYaxis()->SetLabelFont(42);
   sumbtag_stack_2->GetYaxis()->SetLabelSize(0.035);
   sumbtag_stack_2->GetYaxis()->SetTitleSize(0.035);
   sumbtag_stack_2->GetYaxis()->SetTitleOffset(0);
   sumbtag_stack_2->GetYaxis()->SetTitleFont(42);
   sumbtag_stack_2->GetZaxis()->SetLabelFont(42);
   sumbtag_stack_2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_stack_2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_stack_2->GetZaxis()->SetTitleFont(42);
   sumbtag->SetHistogram(sumbtag_stack_2);
   
   
   TH1F *sumbtag_ee2HHbbbb_binned_stack_1 = new TH1F("sumbtag_ee2HHbbbb_binned_stack_1","6025",200,0,5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(12,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(13,779.6046);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(14,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(15,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(16,974.5056);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(17,779.6046);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(18,974.5056);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(19,974.5056);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(20,1754.11);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(21,1559.209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(22,1754.11);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(23,1364.308);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(24,1754.11);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(25,2728.616);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(26,1949.011);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(27,1559.209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(28,2338.813);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(29,2533.715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(30,3118.418);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(31,2533.715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(32,2923.517);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(33,3313.319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(34,3313.319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(35,4482.726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(36,2728.616);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(37,4092.924);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(38,4677.627);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(39,3703.122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(40,3703.122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(41,4677.627);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(42,5457.231);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(43,4287.825);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(44,5262.331);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(45,5847.034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(46,9355.254);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(47,7990.946);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(48,9355.254);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(49,14032.88);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(50,14227.78);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(51,14422.68);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(52,19295.21);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(53,20659.52);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(54,17151.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(55,24752.44);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(56,21049.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(57,22218.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(58,23583.04);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(59,30209.68);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(60,24947.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(61,23388.13);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(62,28260.66);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(63,24557.54);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(64,29624.97);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(65,22413.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(66,21439.12);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(67,26506.55);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(68,29430.07);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(69,24947.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(70,27870.86);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(71,31184.18);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(72,32938.29);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(73,30014.78);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(74,30209.68);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(75,32548.49);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(76,36836.31);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(77,38785.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(78,40539.44);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(79,42488.45);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(80,44827.26);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(81,47360.97);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(82,54767.22);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(83,57690.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(84,72113.42);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(85,85756.49);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(86,90823.93);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(87,84781.99);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(88,84976.89);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(89,97450.56);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(90,89459.62);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(91,87900.41);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(92,74257.33);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(93,75426.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(94,80104.36);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(95,76596.15);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(96,73087.93);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(97,69189.9);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(98,73087.93);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(99,72308.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(100,65876.59);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(101,68410.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(102,61783.66);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(103,68995);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(104,68800.1);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(105,66071.48);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(106,69189.9);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(107,63147.96);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(108,57885.64);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(109,62368.36);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(110,68410.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(111,66461.29);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(112,76206.34);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(113,68410.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(114,79909.46);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(115,77570.65);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(116,81078.88);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(117,93162.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(118,104077.2);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(119,124931.6);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(120,133702.2);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(121,144811.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(122,167030.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(123,152802.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(124,125126.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(125,102323.1);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(126,91408.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(127,77960.45);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(128,75036.94);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(129,69189.9);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(130,61783.66);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(131,54767.22);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(132,60029.55);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(133,51843.7);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(134,38785.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(135,46191.57);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(136,42683.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(137,40149.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(138,38980.23);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(139,39954.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(140,35666.91);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(141,38005.72);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(142,36056.71);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(143,38590.43);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(144,42488.45);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(145,35082.2);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(146,36446.51);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(147,34887.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(148,42293.54);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(149,39759.83);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(150,39759.83);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(151,44242.56);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(152,44827.26);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(153,50869.19);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(154,56521.33);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(155,58470.34);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(156,65876.59);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(157,77570.65);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(158,80104.36);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(159,85171.8);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(160,51843.7);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(12,275.6318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(13,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(14,337.5787);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(15,275.6318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(16,435.8122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(17,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(18,435.8122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(19,435.8122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(20,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(21,551.2636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(22,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(23,515.6599);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(24,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(25,729.2533);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(26,616.3315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(27,551.2636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(28,675.1573);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(29,702.726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(30,779.6045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(31,702.726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(32,754.8488);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(33,803.5979);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(34,803.5979);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(35,934.713);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(36,729.2533);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(37,893.1492);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(38,954.8166);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(39,849.5543);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(40,849.5543);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(41,954.8166);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(42,1031.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(43,914.1673);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(44,1012.736);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(45,1067.517);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(46,1350.315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(47,1247.976);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(48,1350.315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(49,1653.791);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(50,1665.236);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(51,1676.603);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(52,1939.242);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(53,2006.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(54,1828.335);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(55,2196.424);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(56,2025.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(57,2080.975);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(58,2143.912);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(59,2426.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(60,2205.055);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(61,2135.035);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(62,2346.92);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(63,2187.76);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(64,2402.903);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(65,2090.082);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(66,2044.14);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(67,2272.918);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(68,2394.985);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(69,2205.055);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(70,2330.679);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(71,2465.326);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(72,2533.715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(73,2418.659);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(74,2426.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(75,2518.678);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(76,2679.448);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(77,2749.419);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(78,2810.904);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(79,2877.681);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(80,2955.822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(81,3038.208);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(82,3267.138);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(83,3353.206);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(84,3748.998);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(85,4088.281);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(86,4207.337);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(87,4064.985);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(88,4069.655);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(89,4358.122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(90,4175.617);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(91,4139.069);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(92,3804.318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(93,3834.157);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(94,3951.257);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(95,3863.764);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(96,3774.244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(97,3672.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(98,3774.244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(99,3754.061);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(100,3583.214);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(101,3651.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(102,3470.116);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(103,3667.043);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(104,3661.86);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(105,3588.51);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(106,3672.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(107,3508.22);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(108,3358.865);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(109,3486.497);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(110,3651.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(111,3599.08);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(112,3853.92);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(113,3651.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(114,3946.447);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(115,3888.265);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(116,3975.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(117,4261.165);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(118,4503.861);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(119,4934.502);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(120,5104.773);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(121,5312.62);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(122,5705.645);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(123,5457.232);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(124,4938.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(125,4465.746);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(126,4220.858);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(127,3898.023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(128,3824.236);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(129,3672.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(130,3470.116);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(131,3267.138);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(132,3420.501);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(133,3178.741);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(134,2749.419);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(135,3000.465);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(136,2884.273);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(137,2797.357);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(138,2756.318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(139,2790.56);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(140,2636.574);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(141,2721.646);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(142,2650.942);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(143,2742.502);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(144,2877.681);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(145,2614.873);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(146,2665.233);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(147,2607.599);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(148,2871.073);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(149,2783.745);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(150,2783.745);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(151,2936.482);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(152,2955.822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(153,3148.724);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(154,3319.047);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(155,3375.787);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(156,3583.214);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(157,3888.265);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(158,3951.257);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(159,4074.319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(160,3178.741);
   sumbtag_ee2HHbbbb_binned_stack_1->SetEntries(33711);

   ci = TColor::GetColor("#cc3333");
   sumbtag_ee2HHbbbb_binned_stack_1->SetLineColor(ci);
   sumbtag_ee2HHbbbb_binned_stack_1->SetLineWidth(3);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2HHbbbb_binned_stack_1,"");
   sumbtag->Draw("same");
   
   TH1F *sumbtag_copy__2 = new TH1F("sumbtag_copy__2","",200,0,5);
   sumbtag_copy__2->SetMinimum(0);
   sumbtag_copy__2->SetMaximum(630000);
   sumbtag_copy__2->SetDirectory(0);
   sumbtag_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   sumbtag_copy__2->SetLineColor(ci);
   sumbtag_copy__2->GetXaxis()->SetTitle("sumbtag");
   sumbtag_copy__2->GetXaxis()->SetNdivisions(505);
   sumbtag_copy__2->GetXaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetXaxis()->SetLabelSize(0.06);
   sumbtag_copy__2->GetXaxis()->SetTitleSize(0.056);
   sumbtag_copy__2->GetXaxis()->SetTitleFont(42);
   sumbtag_copy__2->GetYaxis()->SetTitle("N_{events}");
   sumbtag_copy__2->GetYaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetYaxis()->SetLabelSize(0.06);
   sumbtag_copy__2->GetYaxis()->SetTitleSize(0.06720001);
   sumbtag_copy__2->GetYaxis()->SetTitleOffset(0);
   sumbtag_copy__2->GetYaxis()->SetTitleFont(42);
   sumbtag_copy__2->GetZaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_copy__2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_copy__2->GetZaxis()->SetTitleFont(42);
   sumbtag_copy__2->Draw("sameaxis");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/sumbtag_nocuts_5e3HHvv_5e3HHbbbbvv_BG.C <==
void sumbtag_nocuts_5e3HHvv_5e3HHbbbbvv_BG()
{
//=========Macro generated from canvas: canv/canv
//=========  (Fri Jun 26 11:24:48 2020) by ROOT version6.10/08
   TCanvas *canv = new TCanvas("canv", "canv",1157,1878,500,450);
   gStyle->SetOptStat(0);
   canv->SetHighLightColor(2);
   canv->Range(-1.142857,-146712.3,4.571429,716301.4);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.2);
   canv->SetBottomMargin(0.17);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   THStack *sumbtag = new THStack();
   sumbtag->SetName("sumbtag");
   sumbtag->SetTitle("");
   sumbtag->SetMaximum(600000);
   
   TH1F *sumbtag_stack_1 = new TH1F("sumbtag_stack_1","",200,0,5);
   sumbtag_stack_1->SetMinimum(0);
   sumbtag_stack_1->SetMaximum(630000);
   sumbtag_stack_1->SetDirectory(0);
   sumbtag_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   sumbtag_stack_1->SetLineColor(ci);
   sumbtag_stack_1->GetXaxis()->SetTitle("#Sigma b-tag");
   sumbtag_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetXaxis()->SetLabelSize(0.06);
   sumbtag_stack_1->GetXaxis()->SetTitleSize(0.056);
   sumbtag_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetYaxis()->SetLabelSize(0.06);
   sumbtag_stack_1->GetYaxis()->SetTitleSize(0.06720001);
   sumbtag_stack_1->GetYaxis()->SetTitleOffset(0);
   sumbtag_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->SetHistogram(sumbtag_stack_1);
   
   
   TH1F *sumbtag_ee2qqHvv_binned_stack_1 = new TH1F("sumbtag_ee2qqHvv_binned_stack_1","6785",200,0,5);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(5,12.64391);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(6,4.214636);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(7,53.37807);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(8,114.5173);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(9,226.8656);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(10,337.8363);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(11,458.0279);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(12,533.5149);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(13,529.4391);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(14,593.6183);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(15,604.0198);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(16,605.2393);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(17,548.2004);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(18,424.0345);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(19,424.3134);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(20,371.7831);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(21,422.711);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(22,343.3924);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(23,384.6585);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(24,275.1447);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(25,306.9937);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(26,262.5702);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(27,230.5724);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(28,258.0767);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(29,204.6705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(30,190.4369);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(31,221.1333);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(32,195.2248);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(33,186.7955);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(34,161.5898);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(35,145.4341);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(36,141.9135);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(37,138.2655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(38,167.9669);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(39,166.8336);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(40,170.7887);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(41,162.8373);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(42,186.6655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(43,157.7556);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(44,208.4608);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(45,210.0025);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(46,307.7434);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(47,307.6134);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(48,439.8497);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(49,456.4899);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(50,456.0335);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(51,420.284);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(52,422.9156);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(53,453.51);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(54,415.3947);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(55,356.5673);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(56,385.7908);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(57,323.5403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(58,314.3669);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(59,256.4672);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(60,284.5579);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(61,269.9092);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(62,249.1971);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(63,293.9491);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(64,234.7259);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(65,269.4854);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(66,223.665);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(67,244.9284);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(68,235.1884);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(69,218.488);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(70,186.8231);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(71,142.6918);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(72,204.977);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(73,193.1247);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(74,223.1871);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(75,222.4777);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(76,248.9915);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(77,229.9231);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(78,249.1017);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(79,248.5417);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(80,322.0867);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(81,378.5396);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(82,465.5807);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(83,589.4672);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(84,689.9503);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(85,755.4664);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(86,774.8224);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(87,618.7412);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(88,450.9412);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(89,336.7723);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(90,349.3357);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(91,279.4387);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(92,238.962);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(93,224.7095);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(94,170.4099);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(95,134.0332);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(96,155.4134);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(97,105.0279);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(98,104.6454);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(99,97.10252);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(100,85.95955);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(101,101.1744);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(102,84.36327);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(103,61.08685);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(104,59.8455);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(105,72.66689);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(106,57.94268);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(107,59.53848);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(108,58.91781);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(109,72.0396);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(110,53.95295);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(111,43.35464);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(112,25.88865);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(113,46.10965);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(114,52.39797);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(115,59.361);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(116,85.95906);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(117,64.63289);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(118,70.00013);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(119,85.64542);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(120,77.75469);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(121,105.7711);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(122,114.821);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(123,110.9608);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(124,110.204);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(125,60.64316);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(126,71.90295);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(127,54.5257);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(128,41.58137);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(129,38.83298);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(130,33.69064);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(131,41.58137);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(132,39.89684);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(133,28.63705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(134,32.00611);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(135,26.42058);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(136,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(137,30.32158);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(138,28.63705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(139,16.31339);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(140,19.68246);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(141,15.16079);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(142,23.58345);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(143,21.89892);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(144,26.95251);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(145,32.00611);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(146,20.21439);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(147,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(148,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(149,23.05152);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(150,21.89892);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(151,32.00611);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(152,23.58345);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(153,25.26798);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(154,28.63705);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(155,33.69064);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(156,50.00403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(157,38.74424);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(158,73.58749);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(159,45.48237);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinContent(160,21.89892);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(5,5.66689);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(6,3.271781);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(7,12.25239);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(8,17.69865);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(9,25.11428);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(10,30.6867);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(11,35.5422);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(12,38.66046);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(13,37.6022);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(14,40.37342);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(15,40.21502);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(16,40.74895);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(17,38.17814);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(18,32.85864);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(19,33.17696);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(20,29.83901);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(21,32.99943);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(22,28.55511);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(23,30.57631);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(24,26.42902);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(25,27.67313);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(26,25.12725);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(27,23.04516);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(28,24.48783);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(29,21.77737);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(30,21.36543);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(31,22.85744);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(32,21.41065);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(33,20.90471);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(34,19.07535);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(35,17.66237);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(36,18.71351);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(37,17.9861);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(38,19.05544);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(39,19.87692);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(40,20.44718);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(41,19.55445);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(42,21.18906);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(43,19.96459);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(44,22.95034);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(45,22.7032);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(46,27.8738);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(47,28.08768);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(48,33.32934);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(49,33.9952);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(50,33.73475);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(51,32.43287);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(52,32.92655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(53,33.72517);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(54,32.02431);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(55,29.53495);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(56,30.43394);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(57,27.41342);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(58,27.37622);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(59,24.33789);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(60,25.81818);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(61,24.91758);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(62,24.07224);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(63,26.04331);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(64,23.03044);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(65,25.51466);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(66,21.83403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(67,23.51506);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(68,23.80989);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(69,22.07719);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(70,20.58966);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(71,18.02699);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(72,21.95908);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(73,20.95964);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(74,22.15911);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(75,22.20128);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(76,24.64901);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(77,23.82498);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(78,23.95709);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(79,24.43673);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(80,27.79815);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(81,30.95681);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(82,34.32595);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(83,39.32911);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(84,42.37073);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(85,44.90586);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(86,44.9385);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(87,38.99655);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(88,32.60213);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(89,27.12335);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(90,26.89045);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(91,23.96265);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(92,22.56465);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(93,21.12895);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(94,17.86231);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(95,15.0293);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(96,16.60427);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(97,13.03677);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(98,13.77642);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(99,13.22039);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(100,11.40234);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(101,13.09055);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(102,11.71042);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(103,9.680195);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(104,9.698842);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(105,11.08158);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(106,9.656128);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(107,9.887785);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(108,9.896917);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(109,10.75924);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(110,9.367293);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(111,8.401183);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(112,6.510304);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(113,9.146403);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(114,9.197143);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(115,10.05723);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(116,11.90216);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(117,10.37545);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(118,10.93997);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(119,11.75336);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(120,11.201);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(121,13.18647);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(122,13.96823);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(123,13.75848);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(124,13.51209);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(125,10.10719);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(126,10.97769);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(127,9.519668);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(128,8.33259);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(129,7.973461);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(130,7.533457);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(131,8.33259);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(132,8.16054);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(133,6.945504);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(134,7.342706);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(135,6.625196);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(136,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(137,7.146865);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(138,6.945504);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(139,5.18337);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(140,5.704614);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(141,5.053597);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(142,6.302942);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(143,6.073667);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(144,6.738129);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(145,7.342706);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(146,5.835391);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(147,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(148,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(149,6.182064);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(150,6.073667);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(151,7.342706);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(152,6.302942);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(153,6.524165);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(154,6.945504);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(155,7.533457);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(156,9.144414);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(157,8.078733);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(158,11.10619);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(159,8.753086);
   sumbtag_ee2qqHvv_binned_stack_1->SetBinError(160,6.073667);
   sumbtag_ee2qqHvv_binned_stack_1->SetEntries(15677);
   sumbtag_ee2qqHvv_binned_stack_1->SetFillColor(9);
   sumbtag_ee2qqHvv_binned_stack_1->SetLineColor(12);
   sumbtag_ee2qqHvv_binned_stack_1->SetLineWidth(2);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqHvv_binned_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqHvv_binned_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqHvv_binned_stack_1,"");
   
   TH1F *sumbtag_ee2qqqqvv_binned_stack_2 = new TH1F("sumbtag_ee2qqqqvv_binned_stack_2","6751",200,0,5);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(1,0.5107055);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(2,2.042822);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(3,15.32116);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(4,58.22042);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(5,327.8729);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(6,1125.084);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(7,3234.298);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(8,7252.018);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(9,13086.83);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(10,19763.28);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(11,25218.63);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(12,28870.69);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(13,30257.77);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(14,30068.29);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(15,28534.65);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(16,26260.47);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(17,23738.61);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(18,21643.7);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(19,19527.33);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(20,17153.57);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(21,15183.27);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(22,13460.15);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(23,11781.97);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(24,10297.35);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(25,9123.753);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(26,7958.833);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(27,7173.369);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(28,6280.656);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(29,5629.506);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(30,5026.874);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(31,4496.762);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(32,4039.169);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(33,3607.113);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(34,3290.475);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(35,3070.361);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(36,2801.73);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(37,2584.17);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(38,2367.12);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(39,2197.565);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(40,2036.693);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(41,2027.501);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(42,1871.225);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(43,1838.54);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(44,1843.136);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(45,1924.338);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(46,1982.559);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(47,2132.195);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(48,2246.593);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(49,2222.59);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(50,2163.859);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(51,2017.286);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(52,1905.953);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(53,1748.145);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(54,1573.994);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(55,1567.866);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(56,1417.718);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(57,1292.595);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(58,1211.393);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(59,1143.98);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(60,1039.286);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(61,995.8756);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(62,896.7988);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(63,912.6306);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(64,837.5569);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(65,811.511);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(66,776.783);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(67,726.7338);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(68,700.6879);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(69,680.7704);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(70,670.0455);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(71,691.4952);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(72,659.3207);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(73,624.5928);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(74,661.3636);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(75,713.4555);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(76,694.0487);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(77,737.9694);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(78,777.8044);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(79,868.71);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(80,935.1017);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(81,1177.687);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(82,1440.7);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(83,1859.989);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(84,2313.496);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(85,2365.077);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(86,2039.247);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(87,1671.539);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(88,1285.956);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(89,975.9581);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(90,822.2358);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(91,686.3881);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(92,632.764);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(93,528.5801);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(94,449.4208);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(95,376.3899);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(96,322.2551);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(97,283.4415);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(98,270.6739);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(99,250.7564);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(100,183.854);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(101,201.2179);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(102,197.1323);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(103,180.7897);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(104,170.0649);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(105,166.49);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(106,150.1474);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(107,157.2973);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(108,147.0832);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(109,131.2513);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(110,144.0189);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(111,125.1228);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(112,132.2727);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(113,133.8048);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(114,125.1228);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(115,147.0832);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(116,160.3615);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(117,154.7437);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(118,167.0007);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(119,196.1109);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(120,204.2822);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(121,204.2822);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(122,207.3464);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(123,195.6002);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(124,170.5756);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(125,143.5082);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(126,140.444);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(127,136.3584);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(128,116.4408);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(129,105.2053);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(130,97.03403);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(131,108.7803);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(132,87.84134);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(133,80.69146);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(134,77.11652);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(135,58.73112);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(136,60.77395);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(137,57.70972);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(138,64.34888);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(139,52.09196);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(140,58.73112);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(141,58.73112);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(142,52.60266);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(143,46.4742);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(144,55.66689);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(145,48.00631);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(146,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(147,52.60266);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(148,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(149,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(150,61.79536);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(151,55.15619);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(152,67.41312);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(153,75.0737);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(154,75.5844);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(155,69.45594);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(156,84.77711);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(157,105.2053);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(158,132.2727);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(159,148.6153);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinContent(160,76.09512);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(1,0.5107054);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(2,1.021411);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(3,2.797249);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(4,5.452842);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(5,12.94011);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(6,23.97054);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(7,40.64202);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(8,60.85758);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(9,81.75276);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(10,100.465);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(11,113.487);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(12,121.4266);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(13,124.3093);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(14,123.9195);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(15,120.7178);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(16,115.8075);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(17,110.1065);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(18,105.1359);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(19,99.86349);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(20,93.59714);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(21,88.05782);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(22,82.91063);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(23,77.57009);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(24,72.51838);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(25,68.2609);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(26,63.75437);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(27,60.52668);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(28,56.63537);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(29,53.61921);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(30,50.66806);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(31,47.92203);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(32,45.41834);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(33,42.92053);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(34,40.99346);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(35,39.59861);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(36,37.82669);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(37,36.32836);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(38,34.76925);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(39,33.50088);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(40,32.25136);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(41,32.1785);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(42,30.9135);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(43,30.64233);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(44,30.68061);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(45,31.34916);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(46,31.81986);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(47,32.99884);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(48,33.87252);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(49,33.69108);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(50,33.24296);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(51,32.09734);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(52,31.19905);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(53,29.87954);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(54,28.3522);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(55,28.29695);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(56,26.90793);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(57,25.6931);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(58,24.87298);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(59,24.17099);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(60,23.03842);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(61,22.55214);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(62,21.40093);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(63,21.58901);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(64,20.68199);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(65,20.35787);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(66,19.91751);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(67,19.26517);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(68,18.91679);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(69,18.646);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(70,18.49854);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(71,18.7923);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(72,18.3499);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(73,17.86009);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(74,18.3783);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(75,19.08836);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(76,18.82696);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(77,19.41353);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(78,19.9306);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(79,21.06312);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(80,21.85318);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(81,24.5245);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(82,27.12514);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(83,30.82056);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(84,34.37317);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(85,34.75425);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(86,32.27157);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(87,29.21753);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(88,25.62703);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(89,22.32548);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(90,20.49196);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(91,18.72277);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(92,17.97654);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(93,16.43012);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(94,15.14997);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(95,13.8645);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(96,12.82877);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(97,12.03142);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(98,11.75732);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(99,11.31648);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(100,9.689955);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(101,10.13721);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(102,10.03377);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(103,9.608866);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(104,9.3195);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(105,9.221027);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(106,8.756774);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(107,8.962844);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(108,8.666959);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(109,8.187231);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(110,8.576203);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(111,7.993805);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(112,8.219026);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(113,8.26649);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(114,7.993805);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(115,8.666959);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(116,9.049724);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(117,8.889796);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(118,9.235159);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(119,10.00774);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(120,10.21411);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(121,10.21411);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(122,10.29043);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(123,9.994703);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(124,9.333483);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(125,8.560983);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(126,8.469092);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(127,8.344996);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(128,7.711483);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(129,7.330002);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(130,7.039589);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(131,7.453501);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(132,6.697839);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(133,6.419468);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(134,6.275654);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(135,5.476706);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(136,5.571139);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(137,5.428873);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(138,5.732654);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(139,5.157872);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(140,5.476706);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(141,5.476706);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(142,5.183094);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(143,4.871819);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(144,5.331921);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(145,4.951473);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(146,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(147,5.183094);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(148,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(149,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(150,5.61776);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(151,5.307407);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(152,5.867559);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(153,6.191974);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(154,6.213);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(155,5.955798);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(156,6.579979);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(157,7.330002);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(158,8.219026);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(159,8.711982);
   sumbtag_ee2qqqqvv_binned_stack_2->SetBinError(160,6.233954);
   sumbtag_ee2qqqqvv_binned_stack_2->SetEntries(970956);
   sumbtag_ee2qqqqvv_binned_stack_2->SetFillColor(38);
   sumbtag_ee2qqqqvv_binned_stack_2->SetLineColor(12);
   sumbtag_ee2qqqqvv_binned_stack_2->SetLineWidth(2);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqvv_binned_stack_2->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqqqvv_binned_stack_2->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqqqvv_binned_stack_2,"");
   
   TH1F *sumbtag_ee2qqqqlv_binned_stack_3 = new TH1F("sumbtag_ee2qqqqlv_binned_stack_3","6540",200,0,5);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(2,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(3,19.52024);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(4,30.90704);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(5,190.3223);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(6,626.2743);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(7,1454.258);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(8,3009.37);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(9,5177.743);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(10,7118.38);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(11,8852.428);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(12,10009);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(13,10573.46);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(14,10462.85);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(15,10104.98);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(16,9431.527);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(17,8595.411);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(18,8226.153);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(19,7575.479);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(20,6854.856);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(21,6044.767);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(22,5364.812);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(23,4811.738);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(24,4322.106);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(25,3907.301);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(26,3612.871);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(27,3276.146);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(28,2848.328);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(29,2827.181);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(30,2555.524);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(31,2321.281);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(32,2218.8);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(33,2204.16);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(34,2030.105);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(35,1878.823);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(36,1843.036);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(37,1781.222);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(38,1712.901);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(39,1625.06);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(40,1673.86);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(41,1686.874);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(42,1750.315);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(43,1994.318);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(44,2226.934);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(45,2441.656);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(46,2994.73);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(47,3134.625);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(48,3448.575);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(49,3666.551);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(50,3694.205);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(51,3703.965);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(52,3487.616);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(53,3492.496);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(54,3321.694);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(55,3302.173);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(56,3041.904);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(57,3033.77);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(58,2729.58);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(59,2708.433);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(60,2640.112);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(61,2440.03);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(62,2322.908);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(63,2135.839);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(64,2166.746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(65,2041.491);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(66,2113.066);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(67,1935.757);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(68,2056.132);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(69,1992.691);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(70,1942.264);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(71,1968.291);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(72,2010.584);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(73,1979.677);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(74,1969.917);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(75,2020.344);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(76,2132.586);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(77,2204.16);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(78,2397.736);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(79,2581.551);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(80,2968.703);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(81,3333.08);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(82,3843.86);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(83,4588.882);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(84,4824.752);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(85,4785.711);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(86,4325.359);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(87,3554.31);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(88,2983.343);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(89,2654.752);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(90,2353.815);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(91,1979.677);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(92,1582.766);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(93,1507.938);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(94,1250.922);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(95,1055.719);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(96,964.6251);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(97,832.8635);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(98,740.1423);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(99,696.2218);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(100,600.2473);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(101,515.6596);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(102,488.0059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(103,405.0449);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(104,452.2188);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(105,357.871);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(106,361.1244);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(107,348.1109);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(108,292.8036);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(109,281.4167);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(110,266.7766);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(111,300.937);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(112,213.0959);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(113,193.5757);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(114,204.9625);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(115,204.9625);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(116,196.8291);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(117,190.3223);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(118,164.2953);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(119,154.5352);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(120,149.6552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(121,159.4153);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(122,102.4812);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(123,81.33432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(124,65.06746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(125,45.54722);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(126,42.29385);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(127,53.68065);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(128,43.92053);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(129,39.04047);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(130,22.77361);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(131,26.02698);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(132,13.01349);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(133,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(134,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(135,26.02698);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(136,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(137,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(138,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(139,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(140,13.01349);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(141,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(142,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(143,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(144,13.01349);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(145,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(146,11.3868);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(147,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(148,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(149,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(150,11.3868);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(151,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(152,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(153,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(154,8.133432);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(155,4.880059);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(156,9.760118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(157,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(158,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinContent(159,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(2,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(3,5.635007);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(4,7.090562);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(5,17.5953);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(6,31.91789);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(7,48.63765);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(8,69.96643);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(9,91.77453);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(10,107.6075);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(11,120.0005);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(12,127.599);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(13,131.1477);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(14,130.4598);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(15,128.2093);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(16,123.8634);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(17,118.2457);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(18,115.6779);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(19,111.0087);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(20,105.5969);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(21,99.16118);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(22,93.4177);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(23,88.4714);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(24,83.84933);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(25,79.72423);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(26,76.66164);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(27,73.0018);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(28,68.06861);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(29,67.81546);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(30,64.47509);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(31,61.44914);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(32,60.07739);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(33,59.87885);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(34,57.46602);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(35,55.28341);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(36,54.75437);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(37,53.82833);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(38,52.78591);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(39,51.41461);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(40,52.18089);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(41,52.38334);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(42,53.35928);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(43,56.95726);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(44,60.1874);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(45,63.02229);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(46,69.79603);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(47,71.40764);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(48,74.89827);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(49,77.22907);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(50,77.51976);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(51,77.62209);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(52,75.32103);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(53,75.3737);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(54,73.50751);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(55,73.2912);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(56,70.34361);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(57,70.2495);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(58,66.6346);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(59,66.37598);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(60,65.53346);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(61,63.00129);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(62,61.47067);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(63,58.94354);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(64,59.36848);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(65,57.62696);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(66,58.62845);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(67,56.11479);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(68,57.83322);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(69,56.93402);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(70,56.20902);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(71,56.58437);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(72,57.18907);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(73,56.74781);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(74,56.60775);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(75,57.32772);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(76,58.89863);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(77,59.87885);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(78,62.4529);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(79,64.80258);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(80,69.49207);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(81,73.63339);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(82,79.07436);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(83,86.39834);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(84,88.59096);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(85,88.23181);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(86,83.88089);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(87,76.0378);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(88,69.66321);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(89,65.71491);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(90,61.87826);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(91,56.74781);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(92,50.74114);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(93,49.52719);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(94,45.1094);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(95,41.44061);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(96,39.6124);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(97,36.80771);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(98,34.69841);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(99,33.65315);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(100,31.24763);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(101,28.96233);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(102,28.17503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(103,25.66868);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(104,27.12228);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(105,24.12766);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(106,24.23708);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(107,23.79637);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(108,21.82429);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(109,21.39572);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(110,20.83175);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(111,22.12533);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(112,18.61828);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(113,17.74505);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(114,18.25951);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(115,18.25951);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(116,17.89355);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(117,17.5953);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(118,16.348);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(119,15.85498);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(120,15.60263);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(121,16.10337);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(122,12.91142);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(123,11.50241);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(124,10.28807);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(125,8.607615);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(126,8.294506);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(127,9.344602);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(128,8.45251);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(129,7.969103);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(130,6.086503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(131,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(132,4.600964);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(133,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(134,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(135,6.506746);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(136,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(137,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(138,5.395108);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(139,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(140,4.600964);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(141,3.253373);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(142,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(143,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(144,4.600964);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(145,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(146,4.303808);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(147,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(148,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(149,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(150,4.303808);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(151,2.300482);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(152,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(153,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(154,3.637381);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(155,2.817503);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(156,3.984552);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(157,2.300482);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(158,2.300482);
   sumbtag_ee2qqqqlv_binned_stack_3->SetBinError(159,1.626686);
   sumbtag_ee2qqqqlv_binned_stack_3->SetEntries(199309);
   sumbtag_ee2qqqqlv_binned_stack_3->SetFillColor(22);
   sumbtag_ee2qqqqlv_binned_stack_3->SetLineColor(12);
   sumbtag_ee2qqqqlv_binned_stack_3->SetLineWidth(2);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqqlv_binned_stack_3->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqqqlv_binned_stack_3->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqqqlv_binned_stack_3,"");
   
   TH1F *sumbtag_ee2qqqq_binned_stack_4 = new TH1F("sumbtag_ee2qqqq_binned_stack_4","6776",200,0,5);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(1,547.974);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(2,373.2577);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(3,1061.534);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(4,2191.896);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(5,5598.865);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(6,13071.96);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(7,27115.45);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(8,49722.68);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(9,77060.5);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(10,106177.2);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(11,135542.8);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(12,158168.6);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(13,175113.4);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(14,182922.7);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(15,183118.6);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(16,178795.7);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(17,170377.6);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(18,158785.4);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(19,145202.5);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(20,132609.7);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(21,120218.1);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(22,107633.2);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(23,95021.87);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(24,83930.02);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(25,73404.69);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(26,64171.2);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(27,56142.18);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(28,49492.38);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(29,43263.47);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(30,37460.77);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(31,33132.57);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(32,29450.29);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(33,25595.95);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(34,22898.43);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(35,20881.25);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(36,18398.16);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(37,16717.18);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(38,15163.26);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(39,13860.83);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(40,12582.22);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(41,11758.94);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(42,10962.13);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(43,10284.44);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(44,10186.49);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(45,9246.73);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(46,9453.213);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(47,8915.828);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(48,8582.278);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(49,7650.458);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(50,7078.659);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(51,6271.258);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(52,5792.111);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(53,5095.894);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(54,4314.964);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(55,3833.171);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(56,3449.324);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(57,2896.056);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(58,2713.398);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(59,2483.09);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(60,2093.949);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(61,1723.339);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(62,1625.391);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(63,1463.911);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(64,1392.436);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(65,1270.664);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(66,1297.136);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(67,1056.24);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(68,971.5287);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(69,1027.12);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(70,828.579);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(71,984.7648);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(72,889.465);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(73,780.9291);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(74,812.6957);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(75,741.2209);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(76,810.0485);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(77,735.9264);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(78,817.9902);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(79,873.5817);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(80,968.8815);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(81,1072.123);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(82,1291.842);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(83,1461.264);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(84,1522.15);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(85,1588.33);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(86,1358.022);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(87,1167.423);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(88,963.5871);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(89,876.2289);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(90,720.0431);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(91,635.3322);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(92,465.9102);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(93,444.7325);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(94,391.7882);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(95,264.7217);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(96,288.5467);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(97,270.0162);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(98,251.4856);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(99,240.8968);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(100,180.0108);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(101,180.0108);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(102,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(103,150.8914);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(104,124.4192);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(105,116.4776);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(106,145.597);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(107,132.3609);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(108,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(109,111.1831);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(110,116.4776);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(111,124.4192);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(112,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(113,119.1248);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(114,95.29983);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(115,137.6553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(116,111.1831);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(117,113.8303);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(118,140.3025);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(119,169.4219);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(120,145.597);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(121,148.2442);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(122,140.3025);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(123,97.94704);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(124,111.1831);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(125,82.06374);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(126,71.47487);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(127,95.29983);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(128,50.29713);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(129,34.41383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(130,47.64991);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(131,34.41383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(132,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(133,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(134,37.06104);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(135,23.82496);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(136,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(137,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(138,10.58887);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(139,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(140,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(141,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(142,13.23609);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(143,18.53052);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(144,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(145,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(146,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(147,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(148,23.82496);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(149,15.8833);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(150,37.06104);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(151,18.53052);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(152,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(153,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(154,29.11939);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(155,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(156,18.53052);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(157,42.35548);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(158,37.06104);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(159,34.41383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinContent(160,31.76661);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(1,38.08683);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(2,31.43396);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(3,53.01049);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(4,76.17365);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(5,121.7432);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(6,186.0224);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(7,267.9188);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(8,362.804);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(9,451.659);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(10,530.1643);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(11,599.0086);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(12,647.0754);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(13,680.8548);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(14,695.8708);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(15,696.2433);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(16,687.9761);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(17,671.585);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(18,648.3359);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(19,619.986);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(20,592.492);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(21,564.1306);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(22,533.7869);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(23,501.5412);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(24,471.3608);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(25,440.8153);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(26,412.1591);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(27,385.5134);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(28,361.9628);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(29,338.4196);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(30,314.9076);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(31,296.1573);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(32,279.2156);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(33,260.3037);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(34,246.2054);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(35,235.1111);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(36,220.6897);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(37,210.3664);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(38,200.3508);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(39,191.5532);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(40,182.5045);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(41,176.4326);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(42,170.35);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(43,165.0004);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(44,164.2128);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(45,156.4548);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(46,158.192);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(47,153.6299);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(48,150.7288);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(49,142.311);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(50,136.8896);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(51,128.8464);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(52,123.8264);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(53,116.1462);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(54,106.8768);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(55,100.7335);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(56,95.55685);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(57,87.55849);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(58,84.75231);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(59,81.07576);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(60,74.45225);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(61,67.54296);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(62,65.59546);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(63,62.25184);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(64,60.71311);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(65,57.99763);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(66,58.59865);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(67,52.87813);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(68,50.71339);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(69,52.14413);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(70,46.83406);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(71,51.05768);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(72,48.5243);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(73,45.46745);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(74,46.38299);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(75,44.29642);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(76,46.30739);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(77,44.13793);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(78,46.53383);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(79,48.08909);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(80,50.64425);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(81,53.27422);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(82,58.47894);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(83,62.19553);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(84,63.47804);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(85,64.84332);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(86,59.95816);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(87,55.59156);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(88,50.50569);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(89,48.1619);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(90,43.65903);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(91,41.01051);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(92,35.11931);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(93,34.31186);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(94,32.20479);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(95,26.47217);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(96,27.63776);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(97,26.73558);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(98,25.80188);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(99,25.25284);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(100,21.82951);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(101,21.82951);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(102,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(103,19.98605);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(104,18.14841);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(105,17.55965);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(106,19.63229);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(107,18.71865);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(108,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(109,17.15593);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(110,17.55965);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(111,18.14841);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(112,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(113,17.75807);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(114,15.8833);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(115,19.08936);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(116,17.15593);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(117,17.35897);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(118,19.27203);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(119,21.17774);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(120,19.63229);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(121,19.80996);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(122,19.27203);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(123,16.10239);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(124,17.15593);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(125,14.73908);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(126,13.75534);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(127,15.8833);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(128,11.53895);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(129,9.544678);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(130,11.23119);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(131,9.544678);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(132,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(133,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(134,9.90498);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(135,7.941652);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(136,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(137,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(138,5.294435);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(139,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(140,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(141,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(142,5.919358);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(143,7.003879);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(144,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(145,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(146,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(147,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(148,7.941652);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(149,6.484332);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(150,9.90498);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(151,7.003879);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(152,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(153,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(154,8.779827);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(155,7.487461);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(156,7.003879);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(157,10.58887);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(158,9.90498);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(159,9.544678);
   sumbtag_ee2qqqq_binned_stack_4->SetBinError(160,9.17023);
   sumbtag_ee2qqqq_binned_stack_4->SetEntries(1139649);
   sumbtag_ee2qqqq_binned_stack_4->SetFillColor(44);
   sumbtag_ee2qqqq_binned_stack_4->SetLineColor(12);
   sumbtag_ee2qqqq_binned_stack_4->SetLineWidth(2);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetRange(1,160);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2qqqq_binned_stack_4->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2qqqq_binned_stack_4->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2qqqq_binned_stack_4,"");
   
   TH1F *sumbtag_egam2vqqqq_binned_stack_5 = new TH1F("sumbtag_egam2vqqqq_binned_stack_5","6571",200,0,5);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(1,6.25811);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(2,10.49482);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(3,68.37849);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(4,361.5828);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(5,1354.756);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(6,4594.186);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(7,12855.09);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(8,30124.37);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(9,58005.82);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(10,92811.33);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(11,124977.4);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(12,148658.7);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(13,160291.2);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(14,160603.9);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(15,154240.5);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(16,143061.1);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(17,131649.2);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(18,119241);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(19,107829.6);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(20,96134.25);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(21,84674.3);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(22,75111.39);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(23,66780.92);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(24,58992.5);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(25,52053.48);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(26,45846.26);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(27,41193.35);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(28,36654.36);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(29,33387.68);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(30,29808.48);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(31,27037.17);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(32,25055.62);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(33,22412.66);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(34,20805.19);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(35,19361.58);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(36,17850.72);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(37,16891.32);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(38,15779.98);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(39,15113.03);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(40,14341.82);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(41,14254.49);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(42,13819.75);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(43,14022.33);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(44,15027.32);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(45,16388.95);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(46,18689.51);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(47,21470.68);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(48,24221.71);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(49,26258.7);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(50,27179.07);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(51,27015.02);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(52,26096.63);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(53,24708.42);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(54,23344.95);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(55,21646.47);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(56,20261.54);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(57,18898.78);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(58,17419.24);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(59,16329.17);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(60,15214.63);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(61,14017.42);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(62,12957.43);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(63,12320.14);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(64,11611.53);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(65,10753.84);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(66,10344.89);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(67,9741.841);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(68,9392.824);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(69,9002.744);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(70,8790.143);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(71,8562.294);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(72,8374.086);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(73,8415.653);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(74,8162.57);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(75,8330.094);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(76,8380.567);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(77,8795.977);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(78,9419.518);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(79,10134.41);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(80,11206.67);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(81,12950.01);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(82,15190.85);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(83,19042.63);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(84,23799.85);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(85,25991.77);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(86,24598.23);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(87,21262.12);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(88,17159.01);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(89,13814.65);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(90,11202.21);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(91,8932.576);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(92,7625.373);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(93,6181.395);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(94,5259.483);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(95,4322.866);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(96,3496.928);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(97,2951.7);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(98,2496.354);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(99,2077.334);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(100,1817.312);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(101,1628.342);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(102,1392.892);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(103,1229.033);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(104,1136.076);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(105,988.4017);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(106,830.2195);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(107,835.827);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(108,726.326);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(109,599.4084);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(110,594.0857);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(111,527.8813);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(112,512.6036);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(113,511.1638);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(114,448.8463);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(115,418.18);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(116,347.0108);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(117,352.0272);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(118,358.2585);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(119,323.9359);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(120,293.455);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(121,281.6647);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(122,218.5699);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(123,185.9798);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(124,100.8533);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(125,88.37964);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(126,57.75956);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(127,52.68092);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(128,32.62026);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(129,30.41657);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(130,30.51733);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(131,20.98963);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(132,13.72761);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(133,14.78205);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(134,17.80142);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(135,16.83933);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(136,10.50275);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(137,11.52392);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(138,10.49878);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(139,23.16446);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(140,6.386192);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(141,11.65688);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(142,6.2775);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(143,3.147454);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(144,5.246417);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(145,4.199909);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(146,4.201891);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(147,9.468614);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(148,2.096981);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(149,3.149436);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(150,4.201891);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(151,2.098963);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(152,2.098963);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(153,8.374481);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(154,3.151418);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(155,4.195944);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(156,4.197927);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(157,2.096981);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(158,3.147454);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(159,4.195944);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinContent(160,1.094133);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(1,3.294249);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(2,3.318754);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(3,8.608294);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(4,20.15067);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(5,38.90757);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(6,71.77521);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(7,120.1324);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(8,183.4822);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(9,254.2619);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(10,321.2844);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(11,371.9037);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(12,405.9965);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(13,421.308);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(14,421.8562);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(15,413.4875);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(16,398.1875);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(17,381.9699);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(18,363.5904);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(19,345.9737);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(20,326.6441);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(21,306.6243);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(22,288.664);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(23,272.2747);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(24,255.6678);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(25,240.7474);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(26,225.8206);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(27,213.8127);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(28,201.7741);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(29,192.5031);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(30,181.8121);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(31,173.492);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(32,166.9245);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(33,157.6813);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(34,152.1317);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(35,146.6278);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(36,141.1819);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(37,136.8838);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(38,132.428);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(39,129.5804);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(40,126.2477);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(41,126.0898);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(42,123.7953);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(43,124.8154);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(44,128.8112);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(45,135.1523);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(46,144.3011);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(47,154.0527);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(48,163.8999);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(49,170.4874);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(50,173.3781);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(51,173.0149);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(52,169.8204);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(53,165.1517);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(54,160.4978);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(55,154.2628);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(56,149.4531);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(57,144.807);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(58,138.9345);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(59,134.3899);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(60,129.8815);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(61,124.5435);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(62,119.6333);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(63,117.1128);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(64,113.3454);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(65,109.0384);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(66,107.2601);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(67,103.771);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(68,101.8447);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(69,99.39231);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(70,98.28278);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(71,97.39632);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(72,95.94227);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(73,96.6442);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(74,95.27591);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(75,96.06282);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(76,96.17015);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(77,98.62991);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(78,101.9366);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(79,105.8251);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(80,111.4856);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(81,119.6323);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(82,129.7414);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(83,145.1345);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(84,162.1104);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(85,169.426);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(86,164.792);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(87,153.0754);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(88,137.6695);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(89,123.6468);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(90,111.4822);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(91,99.71862);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(92,92.23547);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(93,83.01448);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(94,76.58213);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(95,69.27573);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(96,62.52524);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(97,57.142);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(98,52.62151);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(99,47.79835);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(100,44.78219);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(101,42.5603);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(102,39.35397);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(103,36.69233);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(104,35.35927);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(105,33.23067);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(106,30.15483);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(107,30.71995);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(108,28.47985);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(109,25.78759);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(110,25.59304);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(111,23.92591);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(112,23.62071);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(113,23.83202);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(114,22.60049);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(115,21.42133);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(116,19.4954);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(117,19.40183);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(118,19.78767);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(119,19.09247);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(120,18.05529);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(121,17.5791);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(122,15.43835);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(123,14.36111);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(124,10.7056);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(125,9.865296);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(126,8.194455);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(127,7.594554);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(128,5.859094);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(129,5.83651);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(130,5.66726);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(131,4.693427);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(132,3.807807);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(133,3.951102);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(134,4.792237);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(135,4.210054);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(136,3.32126);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(137,3.772964);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(138,3.320007);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(139,5.153328);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(140,2.607662);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(141,3.810554);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(142,2.954704);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(143,1.817184);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(144,2.34627);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(145,2.099955);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(146,2.100946);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(147,3.48225);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(148,1.48279);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(149,1.818329);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(150,2.100946);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(151,1.484192);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(152,1.484192);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(153,3.305895);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(154,1.819472);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(155,2.097973);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(156,2.098964);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(157,1.48279);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(158,1.817184);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(159,2.097973);
   sumbtag_egam2vqqqq_binned_stack_5->SetBinError(160,1.094133);
   sumbtag_egam2vqqqq_binned_stack_5->SetEntries(2877965);
   sumbtag_egam2vqqqq_binned_stack_5->SetFillColor(49);
   sumbtag_egam2vqqqq_binned_stack_5->SetLineColor(12);
   sumbtag_egam2vqqqq_binned_stack_5->SetLineWidth(2);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetTitle("sumbtag");
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetRange(1,160);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetNdivisions(505);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetLabelFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetLabelSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetTitleSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetXaxis()->SetTitleFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetTitle("N_{events}");
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetLabelFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetLabelSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetTitleSize(0.07);
   sumbtag_egam2vqqqq_binned_stack_5->GetYaxis()->SetTitleFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetLabelFont(42);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetLabelSize(0.035);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetTitleSize(0.035);
   sumbtag_egam2vqqqq_binned_stack_5->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_egam2vqqqq_binned_stack_5,"");
   
   TH1F *sumbtag_egam2qqHv_binned_stack_6 = new TH1F("sumbtag_egam2qqHv_binned_stack_6","6948",200,0,5);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(1,6.588445);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(2,14.48472);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(3,26.66203);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(4,70.11552);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(5,118.2207);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(6,327.668);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(7,824.0282);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(8,1896.621);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(9,3656.578);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(10,6336.227);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(11,8854.196);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(12,11334.32);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(13,12991.74);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(14,13456.64);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(15,13400.12);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(16,12831.24);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(17,12593.2);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(18,11610.04);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(19,10705.38);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(20,10626.08);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(21,9493.346);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(22,8960.344);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(23,8203.519);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(24,7863.737);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(25,6692.265);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(26,6546.911);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(27,5987.808);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(28,5453.622);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(29,5109.08);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(30,4688.931);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(31,4505.884);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(32,4186.021);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(33,4217.244);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(34,3656.533);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(35,3623.109);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(36,3381.469);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(37,3527.977);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(38,3274.595);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(39,3191.13);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(40,3304.906);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(41,3247.917);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(42,3259.709);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(43,3422.183);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(44,3899.304);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(45,4361.295);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(46,4962.099);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(47,6435.344);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(48,7614.186);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(49,8280.078);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(50,9002.227);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(51,9410.754);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(52,8754.838);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(53,8844.555);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(54,8528.25);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(55,8110.186);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(56,7774.639);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(57,7375.279);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(58,7230.664);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(59,6402.108);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(60,6247.962);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(61,5919.754);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(62,5415.767);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(63,5066.022);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(64,4804.968);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(65,4607.886);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(66,4337.05);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(67,4385.75);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(68,4124.692);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(69,3981.14);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(70,3925.567);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(71,3966.331);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(72,3761.944);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(73,3837.532);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(74,3760.416);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(75,3858.972);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(76,4127.093);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(77,4265.465);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(78,4412.874);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(79,4986.716);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(80,5437.155);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(81,6249.518);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(82,7742.907);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(83,9837.215);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(84,11674.59);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(85,12911.98);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(86,13205.7);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(87,11665.64);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(88,9961.823);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(89,7860.023);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(90,6348.845);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(91,5199.887);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(92,4372.654);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(93,3423.493);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(94,2763.032);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(95,2304.719);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(96,1934.653);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(97,1451.01);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(98,1256.527);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(99,1220.51);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(100,913.0032);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(101,791.3809);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(102,696.8426);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(103,665.2206);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(104,560.3749);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(105,522.3753);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(106,374.7632);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(107,389.5608);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(108,358.3659);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(109,298.3393);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(110,305.9555);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(111,220.6626);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(112,244.6979);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(113,262.4634);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(114,218.3263);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(115,184.4023);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(116,188.7082);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(117,216.0438);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(118,174.2255);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(119,166.3678);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(120,144.9076);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(121,109.6435);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(122,99.13426);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(123,47.73319);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(124,60.6136);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(125,50.73394);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(126,36.55613);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(127,21.07116);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(128,13.17756);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(129,21.06006);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(130,13.17622);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(131,14.48405);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(132,9.882334);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(133,13.17756);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(134,6.588445);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(137,6.588445);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(138,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(139,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(141,5.588197);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(145,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(155,5.588864);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(157,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinContent(159,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(1,4.658734);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(2,6.568553);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(3,8.998203);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(4,14.5052);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(5,19.32457);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(6,31.97344);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(7,50.85922);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(8,77.33422);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(9,107.6606);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(10,141.8652);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(11,167.8492);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(12,190.1784);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(13,203.5853);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(14,207.2962);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(15,206.6973);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(16,202.3444);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(17,200.071);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(18,192.349);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(19,184.6322);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(20,183.8605);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(21,173.9431);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(22,168.9149);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(23,161.4434);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(24,158.2938);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(25,146.1507);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(26,144.2901);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(27,138.0421);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(28,131.9987);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(29,127.6095);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(30,122.235);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(31,119.7247);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(32,115.2382);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(33,115.8624);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(34,107.7652);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(35,107.3181);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(36,103.8956);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(37,106.0312);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(38,102.0972);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(39,100.5028);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(40,102.2954);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(41,101.5872);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(42,101.6885);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(43,104.298);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(44,111.1989);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(45,117.5618);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(46,125.4072);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(47,142.9077);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(48,155.4624);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(49,162.1107);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(50,169.2491);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(51,172.9609);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(52,166.8446);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(53,167.6659);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(54,164.8278);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(55,160.8096);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(56,157.3634);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(57,153.3431);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(58,151.6839);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(59,142.8676);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(60,140.9499);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(61,137.5417);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(62,131.309);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(63,127.2592);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(64,123.6417);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(65,121.307);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(66,117.5331);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(67,118.1747);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(68,114.867);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(69,112.6687);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(70,111.9254);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(71,112.4014);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(72,109.7099);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(73,110.735);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(74,109.4983);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(75,111.105);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(76,114.7928);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(77,116.8589);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(78,118.3989);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(79,125.9848);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(80,131.6201);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(81,141.0891);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(82,157.1116);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(83,177.2205);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(84,193.1488);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(85,203.0285);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(86,205.6588);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(87,193.352);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(88,178.6688);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(89,158.4203);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(90,142.5406);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(91,129.0865);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(92,117.9923);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(93,104.2968);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(94,93.87209);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(95,85.75844);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(96,78.64988);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(97,68.0034);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(98,63.1733);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(99,62.35395);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(100,54.08694);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(101,50.17784);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(102,47.23824);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(103,46.07306);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(104,41.99482);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(105,40.98404);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(106,34.34691);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(107,35.21086);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(108,33.8906);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(109,30.68589);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(110,31.12953);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(111,26.5341);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(112,28.02682);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(113,28.97305);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(114,26.43097);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(115,24.17814);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(116,24.51681);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(117,26.33218);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(118,23.62078);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(119,23.16626);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(120,21.31944);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(121,18.45552);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(122,17.8803);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(123,12.07494);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(124,13.96821);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(125,12.75049);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(126,10.65705);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(127,8.052112);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(128,6.588779);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(129,8.049187);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(130,6.588112);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(131,6.568219);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(132,5.705568);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(133,6.588779);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(134,4.658734);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(137,4.658734);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(138,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(139,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(141,4.014169);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(145,3.293889);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(155,4.014717);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(157,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetBinError(159,3.294556);
   sumbtag_egam2qqHv_binned_stack_6->SetEntries(187349);
   sumbtag_egam2qqHv_binned_stack_6->SetFillColor(30);
   sumbtag_egam2qqHv_binned_stack_6->SetLineColor(12);
   sumbtag_egam2qqHv_binned_stack_6->SetLineWidth(2);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetTitle("sumbtag");
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetRange(1,160);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetNdivisions(505);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetLabelFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetLabelSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetTitleSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetXaxis()->SetTitleFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetTitle("N_{events}");
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetLabelFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetLabelSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetTitleSize(0.07);
   sumbtag_egam2qqHv_binned_stack_6->GetYaxis()->SetTitleFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetLabelFont(42);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetLabelSize(0.035);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetTitleSize(0.035);
   sumbtag_egam2qqHv_binned_stack_6->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_egam2qqHv_binned_stack_6,"");
   sumbtag->Draw("hist");
   
   TH1F *sumbtag_7181_binned__1 = new TH1F("sumbtag_7181_binned__1","7115",200,0,5);
   sumbtag_7181_binned__1->SetBinContent(2,498.9463);
   sumbtag_7181_binned__1->SetBinContent(3,498.9463);
   sumbtag_7181_binned__1->SetBinContent(4,997.8925);
   sumbtag_7181_binned__1->SetBinContent(5,1247.366);
   sumbtag_7181_binned__1->SetBinContent(6,2993.677);
   sumbtag_7181_binned__1->SetBinContent(7,10727.34);
   sumbtag_7181_binned__1->SetBinContent(8,16215.75);
   sumbtag_7181_binned__1->SetBinContent(9,38668.34);
   sumbtag_7181_binned__1->SetBinContent(10,64613.54);
   sumbtag_7181_binned__1->SetBinContent(11,86068.23);
   sumbtag_7181_binned__1->SetBinContent(12,110017.7);
   sumbtag_7181_binned__1->SetBinContent(13,119497.6);
   sumbtag_7181_binned__1->SetBinContent(14,129476.6);
   sumbtag_7181_binned__1->SetBinContent(15,120495.5);
   sumbtag_7181_binned__1->SetBinContent(16,114258.7);
   sumbtag_7181_binned__1->SetBinContent(17,115755.5);
   sumbtag_7181_binned__1->SetBinContent(18,123489.2);
   sumbtag_7181_binned__1->SetBinContent(19,105776.6);
   sumbtag_7181_binned__1->SetBinContent(20,105527.1);
   sumbtag_7181_binned__1->SetBinContent(21,92055.59);
   sumbtag_7181_binned__1->SetBinContent(22,96296.63);
   sumbtag_7181_binned__1->SetBinContent(23,88562.97);
   sumbtag_7181_binned__1->SetBinContent(24,82825.08);
   sumbtag_7181_binned__1->SetBinContent(25,83573.5);
   sumbtag_7181_binned__1->SetBinContent(26,78833.52);
   sumbtag_7181_binned__1->SetBinContent(27,76837.73);
   sumbtag_7181_binned__1->SetBinContent(28,69852.48);
   sumbtag_7181_binned__1->SetBinContent(29,78584.04);
   sumbtag_7181_binned__1->SetBinContent(30,62867.23);
   sumbtag_7181_binned__1->SetBinContent(31,68854.59);
   sumbtag_7181_binned__1->SetBinContent(32,59125.13);
   sumbtag_7181_binned__1->SetBinContent(33,65611.44);
   sumbtag_7181_binned__1->SetBinContent(34,61869.34);
   sumbtag_7181_binned__1->SetBinContent(35,58127.24);
   sumbtag_7181_binned__1->SetBinContent(36,57628.3);
   sumbtag_7181_binned__1->SetBinContent(37,57129.35);
   sumbtag_7181_binned__1->SetBinContent(38,57628.3);
   sumbtag_7181_binned__1->SetBinContent(39,56131.46);
   sumbtag_7181_binned__1->SetBinContent(40,56131.46);
   sumbtag_7181_binned__1->SetBinContent(41,61619.86);
   sumbtag_7181_binned__1->SetBinContent(42,64863.02);
   sumbtag_7181_binned__1->SetBinContent(43,68106.17);
   sumbtag_7181_binned__1->SetBinContent(44,71598.79);
   sumbtag_7181_binned__1->SetBinContent(45,89311.38);
   sumbtag_7181_binned__1->SetBinContent(46,114009.2);
   sumbtag_7181_binned__1->SetBinContent(47,132969.2);
   sumbtag_7181_binned__1->SetBinContent(48,164402.8);
   sumbtag_7181_binned__1->SetBinContent(49,168643.8);
   sumbtag_7181_binned__1->SetBinContent(50,180618.5);
   sumbtag_7181_binned__1->SetBinContent(51,185358.5);
   sumbtag_7181_binned__1->SetBinContent(52,182115.4);
   sumbtag_7181_binned__1->SetBinContent(53,181367);
   sumbtag_7181_binned__1->SetBinContent(54,166897.5);
   sumbtag_7181_binned__1->SetBinContent(55,163654.4);
   sumbtag_7181_binned__1->SetBinContent(56,155421.8);
   sumbtag_7181_binned__1->SetBinContent(57,161409.1);
   sumbtag_7181_binned__1->SetBinContent(58,142698.6);
   sumbtag_7181_binned__1->SetBinContent(59,137459.7);
   sumbtag_7181_binned__1->SetBinContent(60,129975.5);
   sumbtag_7181_binned__1->SetBinContent(61,124237.6);
   sumbtag_7181_binned__1->SetBinContent(62,122241.8);
   sumbtag_7181_binned__1->SetBinContent(63,119747.1);
   sumbtag_7181_binned__1->SetBinContent(64,117252.4);
   sumbtag_7181_binned__1->SetBinContent(65,106026.1);
   sumbtag_7181_binned__1->SetBinContent(66,111764);
   sumbtag_7181_binned__1->SetBinContent(67,105028.2);
   sumbtag_7181_binned__1->SetBinContent(68,117501.9);
   sumbtag_7181_binned__1->SetBinContent(69,101036.6);
   sumbtag_7181_binned__1->SetBinContent(70,110766.1);
   sumbtag_7181_binned__1->SetBinContent(71,103032.4);
   sumbtag_7181_binned__1->SetBinContent(72,104778.7);
   sumbtag_7181_binned__1->SetBinContent(73,99040.84);
   sumbtag_7181_binned__1->SetBinContent(74,101535.6);
   sumbtag_7181_binned__1->SetBinContent(75,104529.2);
   sumbtag_7181_binned__1->SetBinContent(76,107522.9);
   sumbtag_7181_binned__1->SetBinContent(77,105277.7);
   sumbtag_7181_binned__1->SetBinContent(78,126732.4);
   sumbtag_7181_binned__1->SetBinContent(79,123239.7);
   sumbtag_7181_binned__1->SetBinContent(80,142698.6);
   sumbtag_7181_binned__1->SetBinContent(81,151180.7);
   sumbtag_7181_binned__1->SetBinContent(82,196834.3);
   sumbtag_7181_binned__1->SetBinContent(83,219536.4);
   sumbtag_7181_binned__1->SetBinContent(84,277913.1);
   sumbtag_7181_binned__1->SetBinContent(85,288889.9);
   sumbtag_7181_binned__1->SetBinContent(86,271426.8);
   sumbtag_7181_binned__1->SetBinContent(87,273672);
   sumbtag_7181_binned__1->SetBinContent(88,233257.4);
   sumbtag_7181_binned__1->SetBinContent(89,209058.5);
   sumbtag_7181_binned__1->SetBinContent(90,197832.2);
   sumbtag_7181_binned__1->SetBinContent(91,178373.3);
   sumbtag_7181_binned__1->SetBinContent(92,154922.8);
   sumbtag_7181_binned__1->SetBinContent(93,145193.4);
   sumbtag_7181_binned__1->SetBinContent(94,139705);
   sumbtag_7181_binned__1->SetBinContent(95,125983.9);
   sumbtag_7181_binned__1->SetBinContent(96,113510.3);
   sumbtag_7181_binned__1->SetBinContent(97,117002.9);
   sumbtag_7181_binned__1->SetBinContent(98,100787.2);
   sumbtag_7181_binned__1->SetBinContent(99,107273.5);
   sumbtag_7181_binned__1->SetBinContent(100,102782.9);
   sumbtag_7181_binned__1->SetBinContent(101,91556.64);
   sumbtag_7181_binned__1->SetBinContent(102,83324.03);
   sumbtag_7181_binned__1->SetBinContent(103,88562.97);
   sumbtag_7181_binned__1->SetBinContent(104,75590.36);
   sumbtag_7181_binned__1->SetBinContent(105,78833.52);
   sumbtag_7181_binned__1->SetBinContent(106,80080.88);
   sumbtag_7181_binned__1->SetBinContent(107,80080.88);
   sumbtag_7181_binned__1->SetBinContent(108,75839.84);
   sumbtag_7181_binned__1->SetBinContent(109,78584.04);
   sumbtag_7181_binned__1->SetBinContent(110,75340.88);
   sumbtag_7181_binned__1->SetBinContent(111,70850.38);
   sumbtag_7181_binned__1->SetBinContent(112,76089.3);
   sumbtag_7181_binned__1->SetBinContent(113,88562.97);
   sumbtag_7181_binned__1->SetBinContent(114,77835.62);
   sumbtag_7181_binned__1->SetBinContent(115,89560.86);
   sumbtag_7181_binned__1->SetBinContent(116,95298.74);
   sumbtag_7181_binned__1->SetBinContent(117,114258.7);
   sumbtag_7181_binned__1->SetBinContent(118,110267.1);
   sumbtag_7181_binned__1->SetBinContent(119,121742.9);
   sumbtag_7181_binned__1->SetBinContent(120,143946);
   sumbtag_7181_binned__1->SetBinContent(121,148686);
   sumbtag_7181_binned__1->SetBinContent(122,165899.6);
   sumbtag_7181_binned__1->SetBinContent(123,154174.4);
   sumbtag_7181_binned__1->SetBinContent(124,122990.3);
   sumbtag_7181_binned__1->SetBinContent(125,105776.6);
   sumbtag_7181_binned__1->SetBinContent(126,89311.38);
   sumbtag_7181_binned__1->SetBinContent(127,83324.03);
   sumbtag_7181_binned__1->SetBinContent(128,77087.2);
   sumbtag_7181_binned__1->SetBinContent(129,60621.97);
   sumbtag_7181_binned__1->SetBinContent(130,60123.03);
   sumbtag_7181_binned__1->SetBinContent(131,53387.25);
   sumbtag_7181_binned__1->SetBinContent(132,49146.21);
   sumbtag_7181_binned__1->SetBinContent(133,47399.9);
   sumbtag_7181_binned__1->SetBinContent(134,43907.27);
   sumbtag_7181_binned__1->SetBinContent(135,43408.33);
   sumbtag_7181_binned__1->SetBinContent(136,40913.6);
   sumbtag_7181_binned__1->SetBinContent(137,38169.39);
   sumbtag_7181_binned__1->SetBinContent(138,35425.19);
   sumbtag_7181_binned__1->SetBinContent(139,35924.13);
   sumbtag_7181_binned__1->SetBinContent(140,39167.28);
   sumbtag_7181_binned__1->SetBinContent(141,34427.29);
   sumbtag_7181_binned__1->SetBinContent(142,36922.03);
   sumbtag_7181_binned__1->SetBinContent(143,35924.13);
   sumbtag_7181_binned__1->SetBinContent(144,36922.03);
   sumbtag_7181_binned__1->SetBinContent(145,31433.62);
   sumbtag_7181_binned__1->SetBinContent(146,35175.71);
   sumbtag_7181_binned__1->SetBinContent(147,36922.03);
   sumbtag_7181_binned__1->SetBinContent(148,27442.04);
   sumbtag_7181_binned__1->SetBinContent(149,38917.81);
   sumbtag_7181_binned__1->SetBinContent(150,37919.92);
   sumbtag_7181_binned__1->SetBinContent(151,38418.86);
   sumbtag_7181_binned__1->SetBinContent(152,43657.8);
   sumbtag_7181_binned__1->SetBinContent(153,49894.63);
   sumbtag_7181_binned__1->SetBinContent(154,54385.14);
   sumbtag_7181_binned__1->SetBinContent(155,52888.31);
   sumbtag_7181_binned__1->SetBinContent(156,57877.77);
   sumbtag_7181_binned__1->SetBinContent(157,74342.99);
   sumbtag_7181_binned__1->SetBinContent(158,67856.7);
   sumbtag_7181_binned__1->SetBinContent(159,90808.22);
   sumbtag_7181_binned__1->SetBinContent(160,50892.52);
   sumbtag_7181_binned__1->SetBinError(2,352.8083);
   sumbtag_7181_binned__1->SetBinError(3,352.8083);
   sumbtag_7181_binned__1->SetBinError(4,498.9463);
   sumbtag_7181_binned__1->SetBinError(5,557.8389);
   sumbtag_7181_binned__1->SetBinError(6,864.2003);
   sumbtag_7181_binned__1->SetBinError(7,1635.905);
   sumbtag_7181_binned__1->SetBinError(8,2011.317);
   sumbtag_7181_binned__1->SetBinError(9,3105.916);
   sumbtag_7181_binned__1->SetBinError(10,4014.89);
   sumbtag_7181_binned__1->SetBinError(11,4633.758);
   sumbtag_7181_binned__1->SetBinError(12,5238.936);
   sumbtag_7181_binned__1->SetBinError(13,5459.986);
   sumbtag_7181_binned__1->SetBinError(14,5683.39);
   sumbtag_7181_binned__1->SetBinError(15,5482.736);
   sumbtag_7181_binned__1->SetBinError(16,5338.958);
   sumbtag_7181_binned__1->SetBinError(17,5373.816);
   sumbtag_7181_binned__1->SetBinError(18,5550.427);
   sumbtag_7181_binned__1->SetBinError(19,5136.966);
   sumbtag_7181_binned__1->SetBinError(20,5130.905);
   sumbtag_7181_binned__1->SetBinError(21,4792.223);
   sumbtag_7181_binned__1->SetBinError(22,4901.37);
   sumbtag_7181_binned__1->SetBinError(23,4700.434);
   sumbtag_7181_binned__1->SetBinError(24,4545.617);
   sumbtag_7181_binned__1->SetBinError(25,4566.108);
   sumbtag_7181_binned__1->SetBinError(26,4434.732);
   sumbtag_7181_binned__1->SetBinError(27,4378.236);
   sumbtag_7181_binned__1->SetBinError(28,4174.484);
   sumbtag_7181_binned__1->SetBinError(29,4427.709);
   sumbtag_7181_binned__1->SetBinError(30,3960.263);
   sumbtag_7181_binned__1->SetBinError(31,4144.559);
   sumbtag_7181_binned__1->SetBinError(32,3840.59);
   sumbtag_7181_binned__1->SetBinError(33,4045.774);
   sumbtag_7181_binned__1->SetBinError(34,3928.707);
   sumbtag_7181_binned__1->SetBinError(35,3808.042);
   sumbtag_7181_binned__1->SetBinError(36,3791.663);
   sumbtag_7181_binned__1->SetBinError(37,3775.214);
   sumbtag_7181_binned__1->SetBinError(38,3791.663);
   sumbtag_7181_binned__1->SetBinError(39,3742.097);
   sumbtag_7181_binned__1->SetBinError(40,3742.097);
   sumbtag_7181_binned__1->SetBinError(41,3920.778);
   sumbtag_7181_binned__1->SetBinError(42,4022.634);
   sumbtag_7181_binned__1->SetBinError(43,4121.973);
   sumbtag_7181_binned__1->SetBinError(44,4226.343);
   sumbtag_7181_binned__1->SetBinError(45,4720.253);
   sumbtag_7181_binned__1->SetBinError(46,5333.127);
   sumbtag_7181_binned__1->SetBinError(47,5759.535);
   sumbtag_7181_binned__1->SetBinError(48,6404.224);
   sumbtag_7181_binned__1->SetBinError(49,6486.302);
   sumbtag_7181_binned__1->SetBinError(50,6712.636);
   sumbtag_7181_binned__1->SetBinError(51,6800.145);
   sumbtag_7181_binned__1->SetBinError(52,6740.393);
   sumbtag_7181_binned__1->SetBinError(53,6726.529);
   sumbtag_7181_binned__1->SetBinError(54,6452.631);
   sumbtag_7181_binned__1->SetBinError(55,6389.63);
   sumbtag_7181_binned__1->SetBinError(56,6226.842);
   sumbtag_7181_binned__1->SetBinError(57,6345.647);
   sumbtag_7181_binned__1->SetBinError(58,5966.53);
   sumbtag_7181_binned__1->SetBinError(59,5855.98);
   sumbtag_7181_binned__1->SetBinError(60,5694.33);
   sumbtag_7181_binned__1->SetBinError(61,5567.221);
   sumbtag_7181_binned__1->SetBinError(62,5522.323);
   sumbtag_7181_binned__1->SetBinError(63,5465.683);
   sumbtag_7181_binned__1->SetBinError(64,5408.449);
   sumbtag_7181_binned__1->SetBinError(65,5143.021);
   sumbtag_7181_binned__1->SetBinError(66,5280.351);
   sumbtag_7181_binned__1->SetBinError(67,5118.761);
   sumbtag_7181_binned__1->SetBinError(68,5414.199);
   sumbtag_7181_binned__1->SetBinError(69,5020.55);
   sumbtag_7181_binned__1->SetBinError(70,5256.725);
   sumbtag_7181_binned__1->SetBinError(71,5069.893);
   sumbtag_7181_binned__1->SetBinError(72,5112.678);
   sumbtag_7181_binned__1->SetBinError(73,4970.717);
   sumbtag_7181_binned__1->SetBinError(74,5032.931);
   sumbtag_7181_binned__1->SetBinError(75,5106.588);
   sumbtag_7181_binned__1->SetBinError(76,5179.197);
   sumbtag_7181_binned__1->SetBinError(77,5124.837);
   sumbtag_7181_binned__1->SetBinError(78,5622.839);
   sumbtag_7181_binned__1->SetBinError(79,5544.818);
   sumbtag_7181_binned__1->SetBinError(80,5966.53);
   sumbtag_7181_binned__1->SetBinError(81,6141.297);
   sumbtag_7181_binned__1->SetBinError(82,7007.487);
   sumbtag_7181_binned__1->SetBinError(83,7400.569);
   sumbtag_7181_binned__1->SetBinError(84,8326.575);
   sumbtag_7181_binned__1->SetBinError(85,8489.421);
   sumbtag_7181_binned__1->SetBinError(86,8228.833);
   sumbtag_7181_binned__1->SetBinError(87,8262.797);
   sumbtag_7181_binned__1->SetBinError(88,7628.332);
   sumbtag_7181_binned__1->SetBinError(89,7221.806);
   sumbtag_7181_binned__1->SetBinError(90,7025.227);
   sumbtag_7181_binned__1->SetBinError(91,6670.783);
   sumbtag_7181_binned__1->SetBinError(92,6216.839);
   sumbtag_7181_binned__1->SetBinError(93,6018.459);
   sumbtag_7181_binned__1->SetBinError(94,5903.612);
   sumbtag_7181_binned__1->SetBinError(95,5606.212);
   sumbtag_7181_binned__1->SetBinError(96,5321.444);
   sumbtag_7181_binned__1->SetBinError(97,5402.692);
   sumbtag_7181_binned__1->SetBinError(98,5014.348);
   sumbtag_7181_binned__1->SetBinError(99,5173.185);
   sumbtag_7181_binned__1->SetBinError(100,5063.752);
   sumbtag_7181_binned__1->SetBinError(101,4779.218);
   sumbtag_7181_binned__1->SetBinError(102,4559.288);
   sumbtag_7181_binned__1->SetBinError(103,4700.434);
   sumbtag_7181_binned__1->SetBinError(104,4342.553);
   sumbtag_7181_binned__1->SetBinError(105,4434.732);
   sumbtag_7181_binned__1->SetBinError(106,4469.679);
   sumbtag_7181_binned__1->SetBinError(107,4469.679);
   sumbtag_7181_binned__1->SetBinError(108,4349.713);
   sumbtag_7181_binned__1->SetBinError(109,4427.709);
   sumbtag_7181_binned__1->SetBinError(110,4335.381);
   sumbtag_7181_binned__1->SetBinError(111,4204.196);
   sumbtag_7181_binned__1->SetBinError(112,4356.861);
   sumbtag_7181_binned__1->SetBinError(113,4700.434);
   sumbtag_7181_binned__1->SetBinError(114,4406.574);
   sumbtag_7181_binned__1->SetBinError(115,4726.841);
   sumbtag_7181_binned__1->SetBinError(116,4875.908);
   sumbtag_7181_binned__1->SetBinError(117,5338.958);
   sumbtag_7181_binned__1->SetBinError(118,5244.872);
   sumbtag_7181_binned__1->SetBinError(119,5511.042);
   sumbtag_7181_binned__1->SetBinError(120,5992.55);
   sumbtag_7181_binned__1->SetBinError(121,6090.416);
   sumbtag_7181_binned__1->SetBinError(122,6433.312);
   sumbtag_7181_binned__1->SetBinError(123,6201.804);
   sumbtag_7181_binned__1->SetBinError(124,5539.203);
   sumbtag_7181_binned__1->SetBinError(125,5136.966);
   sumbtag_7181_binned__1->SetBinError(126,4720.253);
   sumbtag_7181_binned__1->SetBinError(127,4559.288);
   sumbtag_7181_binned__1->SetBinError(128,4385.338);
   sumbtag_7181_binned__1->SetBinError(129,3888.901);
   sumbtag_7181_binned__1->SetBinError(130,3872.865);
   sumbtag_7181_binned__1->SetBinError(131,3649.477);
   sumbtag_7181_binned__1->SetBinError(132,3501.522);
   sumbtag_7181_binned__1->SetBinError(133,3438.75);
   sumbtag_7181_binned__1->SetBinError(134,3309.635);
   sumbtag_7181_binned__1->SetBinError(135,3290.777);
   sumbtag_7181_binned__1->SetBinError(136,3194.815);
   sumbtag_7181_binned__1->SetBinError(137,3085.812);
   sumbtag_7181_binned__1->SetBinError(138,2972.816);
   sumbtag_7181_binned__1->SetBinError(139,2993.678);
   sumbtag_7181_binned__1->SetBinError(140,3125.889);
   sumbtag_7181_binned__1->SetBinError(141,2930.646);
   sumbtag_7181_binned__1->SetBinError(142,3034.972);
   sumbtag_7181_binned__1->SetBinError(143,2993.678);
   sumbtag_7181_binned__1->SetBinError(144,3034.972);
   sumbtag_7181_binned__1->SetBinError(145,2800.329);
   sumbtag_7181_binned__1->SetBinError(146,2962.329);
   sumbtag_7181_binned__1->SetBinError(147,3034.972);
   sumbtag_7181_binned__1->SetBinError(148,2616.496);
   sumbtag_7181_binned__1->SetBinError(149,3115.919);
   sumbtag_7181_binned__1->SetBinError(150,3075.711);
   sumbtag_7181_binned__1->SetBinError(151,3095.88);
   sumbtag_7181_binned__1->SetBinError(152,3300.219);
   sumbtag_7181_binned__1->SetBinError(153,3528.083);
   sumbtag_7181_binned__1->SetBinError(154,3683.427);
   sumbtag_7181_binned__1->SetBinError(155,3632.384);
   sumbtag_7181_binned__1->SetBinError(156,3799.862);
   sumbtag_7181_binned__1->SetBinError(157,4306.574);
   sumbtag_7181_binned__1->SetBinError(158,4114.416);
   sumbtag_7181_binned__1->SetBinError(159,4759.644);
   sumbtag_7181_binned__1->SetBinError(160,3563.189);
   sumbtag_7181_binned__1->SetEntries(62055);

   ci = TColor::GetColor("#3333cc");
   sumbtag_7181_binned__1->SetLineColor(ci);
   sumbtag_7181_binned__1->SetLineStyle(7);
   sumbtag_7181_binned__1->SetLineWidth(3);
   sumbtag_7181_binned__1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_7181_binned__1->GetXaxis()->SetRange(1,160);
   sumbtag_7181_binned__1->GetXaxis()->SetNdivisions(505);
   sumbtag_7181_binned__1->GetXaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_7181_binned__1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_7181_binned__1->GetXaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_7181_binned__1->GetYaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_7181_binned__1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_7181_binned__1->GetYaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->GetZaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_7181_binned__1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_7181_binned__1->GetZaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->Draw("HIST same");
   
   TLegend *leg = new TLegend(0.6184739,0.3820755,0.9959839,0.8066038,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("sumbtag_egam2qqHv_binned_stack_6","e#gamma #rightarrow qqH#nu","lf");
   entry->SetFillColor(30);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_egam2vqqqq_binned_stack_5","e#gamma #rightarrow #nuqqqq","lf");
   entry->SetFillColor(49);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqqq_binned_stack_4","ee #rightarrow qqqq","lf");
   entry->SetFillColor(44);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqqqlv_binned_stack_3","ee #rightarrow qqqql#nu","lf");
   entry->SetFillColor(22);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqqqvv_binned_stack_2","ee #rightarrow qqqq#nu#nu","lf");
   entry->SetFillColor(38);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_ee2qqHvv_binned_stack_1","ee #rightarrow qqH#nu#nu","lf");
   entry->SetFillColor(9);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TText *text = new TText(0.746988,0.9221698,"CLICdp");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.2409639,0.7240566,"L=5000/fb");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.3453815,0.9268868,"4:1 pol. scheme");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.2409639,0.6721698,"3 TeV");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   
   leg = new TLegend(0.2349398,0.7665094,0.8092369,0.879717,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("sumbtag_ee2HHbbbb_binned","ee #rightarrow HH(#rightarrow b#bar{b}b#bar{b})#nu#bar{#nu} #times 5000","lf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_7181_binned","ee#rightarrow HH#nu#bar{#nu} #times 5000","l");

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   sumbtag = new THStack();
   sumbtag->SetName("sumbtag");
   sumbtag->SetTitle("sumbtag");
   
   TH1F *sumbtag_stack_2 = new TH1F("sumbtag_stack_2","sumbtag",200,0,5);
   sumbtag_stack_2->SetMinimum(0);
   sumbtag_stack_2->SetMaximum(181372.7);
   sumbtag_stack_2->SetDirectory(0);
   sumbtag_stack_2->SetStats(0);

   ci = TColor::GetColor("#000099");
   sumbtag_stack_2->SetLineColor(ci);
   sumbtag_stack_2->GetXaxis()->SetLabelFont(42);
   sumbtag_stack_2->GetXaxis()->SetLabelSize(12);
   sumbtag_stack_2->GetXaxis()->SetTitleSize(0.035);
   sumbtag_stack_2->GetXaxis()->SetTitleFont(42);
   sumbtag_stack_2->GetYaxis()->SetLabelFont(42);
   sumbtag_stack_2->GetYaxis()->SetLabelSize(0.035);
   sumbtag_stack_2->GetYaxis()->SetTitleSize(0.035);
   sumbtag_stack_2->GetYaxis()->SetTitleOffset(0);
   sumbtag_stack_2->GetYaxis()->SetTitleFont(42);
   sumbtag_stack_2->GetZaxis()->SetLabelFont(42);
   sumbtag_stack_2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_stack_2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_stack_2->GetZaxis()->SetTitleFont(42);
   sumbtag->SetHistogram(sumbtag_stack_2);
   
   
   TH1F *sumbtag_ee2HHbbbb_binned_stack_1 = new TH1F("sumbtag_ee2HHbbbb_binned_stack_1","6025",200,0,5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(12,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(13,779.6046);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(14,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(15,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(16,974.5056);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(17,779.6046);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(18,974.5056);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(19,974.5056);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(20,1754.11);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(21,1559.209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(22,1754.11);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(23,1364.308);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(24,1754.11);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(25,2728.616);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(26,1949.011);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(27,1559.209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(28,2338.813);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(29,2533.715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(30,3118.418);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(31,2533.715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(32,2923.517);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(33,3313.319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(34,3313.319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(35,4482.726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(36,2728.616);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(37,4092.924);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(38,4677.627);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(39,3703.122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(40,3703.122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(41,4677.627);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(42,5457.231);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(43,4287.825);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(44,5262.331);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(45,5847.034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(46,9355.254);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(47,7990.946);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(48,9355.254);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(49,14032.88);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(50,14227.78);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(51,14422.68);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(52,19295.21);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(53,20659.52);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(54,17151.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(55,24752.44);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(56,21049.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(57,22218.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(58,23583.04);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(59,30209.68);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(60,24947.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(61,23388.13);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(62,28260.66);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(63,24557.54);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(64,29624.97);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(65,22413.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(66,21439.12);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(67,26506.55);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(68,29430.07);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(69,24947.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(70,27870.86);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(71,31184.18);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(72,32938.29);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(73,30014.78);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(74,30209.68);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(75,32548.49);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(76,36836.31);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(77,38785.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(78,40539.44);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(79,42488.45);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(80,44827.26);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(81,47360.97);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(82,54767.22);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(83,57690.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(84,72113.42);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(85,85756.49);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(86,90823.93);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(87,84781.99);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(88,84976.89);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(89,97450.56);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(90,89459.62);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(91,87900.41);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(92,74257.33);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(93,75426.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(94,80104.36);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(95,76596.15);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(96,73087.93);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(97,69189.9);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(98,73087.93);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(99,72308.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(100,65876.59);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(101,68410.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(102,61783.66);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(103,68995);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(104,68800.1);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(105,66071.48);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(106,69189.9);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(107,63147.96);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(108,57885.64);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(109,62368.36);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(110,68410.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(111,66461.29);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(112,76206.34);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(113,68410.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(114,79909.46);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(115,77570.65);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(116,81078.88);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(117,93162.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(118,104077.2);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(119,124931.6);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(120,133702.2);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(121,144811.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(122,167030.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(123,152802.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(124,125126.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(125,102323.1);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(126,91408.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(127,77960.45);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(128,75036.94);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(129,69189.9);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(130,61783.66);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(131,54767.22);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(132,60029.55);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(133,51843.7);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(134,38785.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(135,46191.57);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(136,42683.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(137,40149.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(138,38980.23);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(139,39954.73);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(140,35666.91);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(141,38005.72);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(142,36056.71);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(143,38590.43);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(144,42488.45);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(145,35082.2);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(146,36446.51);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(147,34887.3);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(148,42293.54);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(149,39759.83);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(150,39759.83);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(151,44242.56);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(152,44827.26);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(153,50869.19);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(154,56521.33);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(155,58470.34);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(156,65876.59);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(157,77570.65);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(158,80104.36);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(159,85171.8);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(160,51843.7);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(12,275.6318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(13,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(14,337.5787);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(15,275.6318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(16,435.8122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(17,389.8023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(18,435.8122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(19,435.8122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(20,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(21,551.2636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(22,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(23,515.6599);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(24,584.7034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(25,729.2533);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(26,616.3315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(27,551.2636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(28,675.1573);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(29,702.726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(30,779.6045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(31,702.726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(32,754.8488);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(33,803.5979);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(34,803.5979);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(35,934.713);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(36,729.2533);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(37,893.1492);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(38,954.8166);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(39,849.5543);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(40,849.5543);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(41,954.8166);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(42,1031.32);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(43,914.1673);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(44,1012.736);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(45,1067.517);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(46,1350.315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(47,1247.976);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(48,1350.315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(49,1653.791);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(50,1665.236);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(51,1676.603);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(52,1939.242);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(53,2006.63);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(54,1828.335);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(55,2196.424);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(56,2025.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(57,2080.975);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(58,2143.912);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(59,2426.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(60,2205.055);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(61,2135.035);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(62,2346.92);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(63,2187.76);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(64,2402.903);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(65,2090.082);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(66,2044.14);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(67,2272.918);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(68,2394.985);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(69,2205.055);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(70,2330.679);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(71,2465.326);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(72,2533.715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(73,2418.659);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(74,2426.5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(75,2518.678);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(76,2679.448);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(77,2749.419);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(78,2810.904);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(79,2877.681);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(80,2955.822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(81,3038.208);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(82,3267.138);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(83,3353.206);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(84,3748.998);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(85,4088.281);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(86,4207.337);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(87,4064.985);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(88,4069.655);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(89,4358.122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(90,4175.617);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(91,4139.069);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(92,3804.318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(93,3834.157);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(94,3951.257);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(95,3863.764);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(96,3774.244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(97,3672.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(98,3774.244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(99,3754.061);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(100,3583.214);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(101,3651.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(102,3470.116);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(103,3667.043);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(104,3661.86);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(105,3588.51);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(106,3672.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(107,3508.22);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(108,3358.865);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(109,3486.497);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(110,3651.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(111,3599.08);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(112,3853.92);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(113,3651.472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(114,3946.447);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(115,3888.265);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(116,3975.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(117,4261.165);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(118,4503.861);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(119,4934.502);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(120,5104.773);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(121,5312.62);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(122,5705.645);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(123,5457.232);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(124,4938.35);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(125,4465.746);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(126,4220.858);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(127,3898.023);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(128,3824.236);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(129,3672.219);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(130,3470.116);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(131,3267.138);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(132,3420.501);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(133,3178.741);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(134,2749.419);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(135,3000.465);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(136,2884.273);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(137,2797.357);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(138,2756.318);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(139,2790.56);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(140,2636.574);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(141,2721.646);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(142,2650.942);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(143,2742.502);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(144,2877.681);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(145,2614.873);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(146,2665.233);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(147,2607.599);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(148,2871.073);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(149,2783.745);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(150,2783.745);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(151,2936.482);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(152,2955.822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(153,3148.724);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(154,3319.047);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(155,3375.787);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(156,3583.214);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(157,3888.265);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(158,3951.257);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(159,4074.319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(160,3178.741);
   sumbtag_ee2HHbbbb_binned_stack_1->SetEntries(33711);

   ci = TColor::GetColor("#cc3333");
   sumbtag_ee2HHbbbb_binned_stack_1->SetLineColor(ci);
   sumbtag_ee2HHbbbb_binned_stack_1->SetLineWidth(3);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2HHbbbb_binned_stack_1,"");
   sumbtag->Draw("same");
   
   TH1F *sumbtag_copy__2 = new TH1F("sumbtag_copy__2","",200,0,5);
   sumbtag_copy__2->SetMinimum(0);
   sumbtag_copy__2->SetMaximum(630000);
   sumbtag_copy__2->SetDirectory(0);
   sumbtag_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   sumbtag_copy__2->SetLineColor(ci);
   sumbtag_copy__2->GetXaxis()->SetTitle("sumbtag");
   sumbtag_copy__2->GetXaxis()->SetNdivisions(505);
   sumbtag_copy__2->GetXaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetXaxis()->SetLabelSize(0.06);
   sumbtag_copy__2->GetXaxis()->SetTitleSize(0.056);
   sumbtag_copy__2->GetXaxis()->SetTitleFont(42);
   sumbtag_copy__2->GetYaxis()->SetTitle("N_{events}");
   sumbtag_copy__2->GetYaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetYaxis()->SetLabelSize(0.06);
   sumbtag_copy__2->GetYaxis()->SetTitleSize(0.06720001);
   sumbtag_copy__2->GetYaxis()->SetTitleOffset(0);
   sumbtag_copy__2->GetYaxis()->SetTitleFont(42);
   sumbtag_copy__2->GetZaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_copy__2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_copy__2->GetZaxis()->SetTitleFont(42);
   sumbtag_copy__2->Draw("sameaxis");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/sumbtag_nocuts_HHvv_HHbbbbvv.C <==
void sumbtag_nocuts_HHvv_HHbbbbvv()
{
//=========Macro generated from canvas: canv/canv
//=========  (Sat Jun  6 02:39:42 2020) by ROOT version6.10/08
   TCanvas *canv = new TCanvas("canv", "canv",942,844,500,450);
   canv->SetHighLightColor(2);
   canv->Range(-1.142857,-14.67123,4.571429,71.63014);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.2);
   canv->SetBottomMargin(0.17);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   THStack *sumbtag = new THStack();
   sumbtag->SetName("sumbtag");
   sumbtag->SetTitle("");
   sumbtag->SetMaximum(60);
   
   TH1F *sumbtag_stack_1 = new TH1F("sumbtag_stack_1","",200,0,5);
   sumbtag_stack_1->SetMinimum(0);
   sumbtag_stack_1->SetMaximum(63);
   sumbtag_stack_1->SetDirectory(0);
   sumbtag_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   sumbtag_stack_1->SetLineColor(ci);
   sumbtag_stack_1->GetXaxis()->SetTitle("#Sigma b-tag");
   sumbtag_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetXaxis()->SetLabelSize(0.06);
   sumbtag_stack_1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetYaxis()->SetLabelSize(0.06);
   sumbtag_stack_1->GetYaxis()->SetTitleSize(0.06720001);
   sumbtag_stack_1->GetYaxis()->SetTitleOffset(0);
   sumbtag_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->SetHistogram(sumbtag_stack_1);
   
   
   TH1F *sumbtag_ee2HHbbbb_binned_stack_1 = new TH1F("sumbtag_ee2HHbbbb_binned_stack_1","6025",200,0,5);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(12,0.07796045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(13,0.1559209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(14,0.1169407);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(15,0.07796045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(16,0.1949011);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(17,0.1559209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(18,0.1949011);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(19,0.1949011);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(20,0.350822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(21,0.3118418);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(22,0.350822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(23,0.2728616);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(24,0.350822);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(25,0.5457231);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(26,0.3898022);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(27,0.3118418);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(28,0.4677627);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(29,0.506743);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(30,0.6236836);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(31,0.506743);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(32,0.5847034);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(33,0.6626638);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(34,0.6626638);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(35,0.8965452);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(36,0.5457231);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(37,0.8185847);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(38,0.9355254);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(39,0.7406243);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(40,0.7406243);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(41,0.9355254);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(42,1.091446);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(43,0.857565);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(44,1.052466);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(45,1.169407);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(46,1.871051);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(47,1.598189);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(48,1.871051);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(49,2.806576);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(50,2.845556);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(51,2.884537);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(52,3.859042);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(53,4.131904);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(54,3.43026);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(55,4.950489);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(56,4.209865);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(57,4.443746);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(58,4.716608);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(59,6.041935);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(60,4.989469);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(61,4.677627);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(62,5.652133);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(63,4.911509);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(64,5.924994);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(65,4.482726);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(66,4.287825);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(67,5.301311);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(68,5.886014);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(69,4.989469);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(70,5.574172);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(71,6.236836);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(72,6.587658);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(73,6.002955);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(74,6.041935);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(75,6.509698);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(76,7.367263);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(77,7.757065);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(78,8.107887);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(79,8.497689);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(80,8.965452);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(81,9.472195);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(82,10.95344);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(83,11.53815);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(84,14.42268);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(85,17.1513);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(86,18.16479);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(87,16.9564);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(88,16.99538);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(89,19.49011);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(90,17.89192);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(91,17.58008);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(92,14.85147);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(93,15.08535);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(94,16.02087);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(95,15.31923);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(96,14.61759);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(97,13.83798);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(98,14.61759);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(99,14.46166);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(100,13.17532);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(101,13.68206);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(102,12.35673);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(103,13.799);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(104,13.76002);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(105,13.2143);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(106,13.83798);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(107,12.62959);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(108,11.57713);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(109,12.47367);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(110,13.68206);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(111,13.29226);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(112,15.24127);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(113,13.68206);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(114,15.98189);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(115,15.51413);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(116,16.21577);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(117,18.63255);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(118,20.81544);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(119,24.98632);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(120,26.74043);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(121,28.96231);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(122,33.40606);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(123,30.5605);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(124,25.0253);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(125,20.46462);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(126,18.28173);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(127,15.59209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(128,15.00739);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(129,13.83798);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(130,12.35673);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(131,10.95344);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(132,12.00591);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(133,10.36874);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(134,7.757065);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(135,9.238314);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(136,8.53667);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(137,8.029926);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(138,7.796045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(139,7.990946);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(140,7.133381);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(141,7.601144);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(142,7.211342);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(143,7.718085);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(144,8.497689);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(145,7.016441);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(146,7.289302);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(147,6.97746);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(148,8.458709);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(149,7.951966);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(150,7.951966);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(151,8.848512);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(152,8.965452);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(153,10.17384);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(154,11.30427);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(155,11.69407);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(156,13.17532);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(157,15.51413);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(158,16.02087);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(159,17.03436);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinContent(160,10.36874);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(12,0.05512636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(13,0.07796045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(14,0.06751573);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(15,0.05512636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(16,0.08716244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(17,0.07796045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(18,0.08716244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(19,0.08716244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(20,0.1169407);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(21,0.1102527);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(22,0.1169407);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(23,0.103132);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(24,0.1169407);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(25,0.1458507);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(26,0.1232663);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(27,0.1102527);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(28,0.1350315);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(29,0.1405452);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(30,0.1559209);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(31,0.1405452);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(32,0.1509698);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(33,0.1607196);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(34,0.1607196);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(35,0.1869426);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(36,0.1458507);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(37,0.1786298);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(38,0.1909633);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(39,0.1699109);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(40,0.1699109);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(41,0.1909633);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(42,0.206264);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(43,0.1828335);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(44,0.2025472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(45,0.2135035);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(46,0.2700629);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(47,0.2495952);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(48,0.2700629);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(49,0.3307582);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(50,0.3330472);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(51,0.3353206);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(52,0.3878484);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(53,0.401326);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(54,0.3656669);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(55,0.4392848);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(56,0.4050944);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(57,0.4161949);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(58,0.4287825);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(59,0.4852999);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(60,0.4410109);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(61,0.427007);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(62,0.4693841);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(63,0.437552);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(64,0.4805805);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(65,0.4180164);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(66,0.4088281);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(67,0.4545836);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(68,0.478997);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(69,0.4410109);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(70,0.4661357);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(71,0.4930652);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(72,0.5067429);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(73,0.4837319);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(74,0.4852999);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(75,0.5037355);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(76,0.5358895);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(77,0.5498838);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(78,0.5621808);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(79,0.5755361);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(80,0.5911644);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(81,0.6076416);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(82,0.6534277);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(83,0.6706412);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(84,0.7497996);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(85,0.8176561);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(86,0.8414674);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(87,0.8129971);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(88,0.813931);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(89,0.8716244);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(90,0.8351235);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(91,0.8278137);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(92,0.7608637);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(93,0.7668313);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(94,0.7902514);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(95,0.7727529);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(96,0.7548488);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(97,0.7344437);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(98,0.7548488);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(99,0.7508122);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(100,0.7166427);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(101,0.7302943);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(102,0.6940232);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(103,0.7334086);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(104,0.732372);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(105,0.7177021);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(106,0.7344437);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(107,0.7016441);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(108,0.6717731);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(109,0.6972995);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(110,0.7302943);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(111,0.7198161);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(112,0.7707841);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(113,0.7302943);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(114,0.7892894);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(115,0.7776531);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(116,0.7950437);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(117,0.8522329);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(118,0.9007722);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(119,0.9869005);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(120,1.020955);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(121,1.062524);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(122,1.141129);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(123,1.091446);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(124,0.98767);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(125,0.8931492);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(126,0.8441717);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(127,0.7796045);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(128,0.7648473);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(129,0.7344437);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(130,0.6940232);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(131,0.6534277);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(132,0.6841002);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(133,0.6357482);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(134,0.5498838);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(135,0.600093);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(136,0.5768547);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(137,0.5594715);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(138,0.5512636);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(139,0.5581119);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(140,0.5273147);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(141,0.5443292);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(142,0.5301884);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(143,0.5485004);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(144,0.5755361);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(145,0.5229746);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(146,0.5330466);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(147,0.5215199);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(148,0.5742146);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(149,0.556749);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(150,0.556749);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(151,0.5872963);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(152,0.5911644);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(153,0.6297448);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(154,0.6638093);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(155,0.6751573);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(156,0.7166427);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(157,0.7776531);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(158,0.7902514);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(159,0.8148639);
   sumbtag_ee2HHbbbb_binned_stack_1->SetBinError(160,0.6357482);
   sumbtag_ee2HHbbbb_binned_stack_1->SetEntries(33711);

   ci = TColor::GetColor("#3333cc");
   sumbtag_ee2HHbbbb_binned_stack_1->SetLineColor(ci);
   sumbtag_ee2HHbbbb_binned_stack_1->SetLineWidth(3);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetRange(1,160);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetNdivisions(505);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetXaxis()->SetTitleFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_ee2HHbbbb_binned_stack_1->GetYaxis()->SetTitleFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetLabelFont(42);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_ee2HHbbbb_binned_stack_1->GetZaxis()->SetTitleFont(42);
   sumbtag->Add(sumbtag_ee2HHbbbb_binned_stack_1,"");
   sumbtag->Draw("hist");
   
   TH1F *sumbtag_7181_binned__1 = new TH1F("sumbtag_7181_binned__1","7115",200,0,5);
   sumbtag_7181_binned__1->SetBinContent(93,5.153074);
   sumbtag_7181_binned__1->SetBinContent(94,4.652775);
   sumbtag_7181_binned__1->SetBinContent(95,6.153671);
   sumbtag_7181_binned__1->SetBinContent(96,6.45385);
   sumbtag_7181_binned__1->SetBinContent(97,8.905313);
   sumbtag_7181_binned__1->SetBinContent(98,6.55391);
   sumbtag_7181_binned__1->SetBinContent(99,5.253134);
   sumbtag_7181_binned__1->SetBinContent(100,12.35737);
   sumbtag_7181_binned__1->SetBinContent(101,10.40621);
   sumbtag_7181_binned__1->SetBinContent(102,9.455641);
   sumbtag_7181_binned__1->SetBinContent(103,10.75642);
   sumbtag_7181_binned__1->SetBinContent(104,7.704596);
   sumbtag_7181_binned__1->SetBinContent(105,7.904716);
   sumbtag_7181_binned__1->SetBinContent(106,8.605133);
   sumbtag_7181_binned__1->SetBinContent(107,8.555103);
   sumbtag_7181_binned__1->SetBinContent(108,9.255521);
   sumbtag_7181_binned__1->SetBinContent(109,9.65576);
   sumbtag_7181_binned__1->SetBinContent(110,9.105432);
   sumbtag_7181_binned__1->SetBinContent(111,8.705193);
   sumbtag_7181_binned__1->SetBinContent(112,9.155461);
   sumbtag_7181_binned__1->SetBinContent(113,10.45624);
   sumbtag_7181_binned__1->SetBinContent(114,11.75701);
   sumbtag_7181_binned__1->SetBinContent(115,15.60931);
   sumbtag_7181_binned__1->SetBinContent(116,16.20967);
   sumbtag_7181_binned__1->SetBinContent(117,19.71176);
   sumbtag_7181_binned__1->SetBinContent(118,18.46101);
   sumbtag_7181_binned__1->SetBinContent(119,21.11259);
   sumbtag_7181_binned__1->SetBinContent(120,24.76477);
   sumbtag_7181_binned__1->SetBinContent(121,26.16561);
   sumbtag_7181_binned__1->SetBinContent(122,30.06794);
   sumbtag_7181_binned__1->SetBinContent(123,27.91665);
   sumbtag_7181_binned__1->SetBinContent(124,22.86364);
   sumbtag_7181_binned__1->SetBinContent(125,19.51164);
   sumbtag_7181_binned__1->SetBinContent(126,16.96012);
   sumbtag_7181_binned__1->SetBinContent(127,15.65934);
   sumbtag_7181_binned__1->SetBinContent(128,14.80883);
   sumbtag_7181_binned__1->SetBinContent(129,11.30674);
   sumbtag_7181_binned__1->SetBinContent(130,11.50686);
   sumbtag_7181_binned__1->SetBinContent(131,10.5563);
   sumbtag_7181_binned__1->SetBinContent(132,9.5557);
   sumbtag_7181_binned__1->SetBinContent(133,9.005372);
   sumbtag_7181_binned__1->SetBinContent(134,8.505074);
   sumbtag_7181_binned__1->SetBinContent(135,8.204894);
   sumbtag_7181_binned__1->SetBinContent(136,8.154864);
   sumbtag_7181_binned__1->SetBinContent(137,7.354387);
   sumbtag_7181_binned__1->SetBinContent(138,6.954148);
   sumbtag_7181_binned__1->SetBinContent(139,6.804059);
   sumbtag_7181_binned__1->SetBinContent(140,7.704596);
   sumbtag_7181_binned__1->SetBinContent(141,6.703999);
   sumbtag_7181_binned__1->SetBinContent(142,7.254327);
   sumbtag_7181_binned__1->SetBinContent(143,7.004178);
   sumbtag_7181_binned__1->SetBinContent(144,7.304357);
   sumbtag_7181_binned__1->SetBinContent(145,6.203701);
   sumbtag_7181_binned__1->SetBinContent(146,6.754029);
   sumbtag_7181_binned__1->SetBinContent(147,7.254327);
   sumbtag_7181_binned__1->SetBinContent(148,5.353193);
   sumbtag_7181_binned__1->SetBinContent(149,7.704596);
   sumbtag_7181_binned__1->SetBinContent(150,7.554506);
   sumbtag_7181_binned__1->SetBinContent(151,7.454447);
   sumbtag_7181_binned__1->SetBinContent(152,8.655163);
   sumbtag_7181_binned__1->SetBinContent(153,9.60573);
   sumbtag_7181_binned__1->SetBinContent(154,10.85648);
   sumbtag_7181_binned__1->SetBinContent(155,10.15606);
   sumbtag_7181_binned__1->SetBinContent(156,11.4068);
   sumbtag_7181_binned__1->SetBinContent(157,14.70877);
   sumbtag_7181_binned__1->SetBinContent(158,13.60812);
   sumbtag_7181_binned__1->SetBinContent(159,18.06077);
   sumbtag_7181_binned__1->SetBinContent(160,9.855879);
   sumbtag_7181_binned__1->SetBinError(93,0.5077475);
   sumbtag_7181_binned__1->SetBinError(94,0.4824703);
   sumbtag_7181_binned__1->SetBinError(95,0.5548578);
   sumbtag_7181_binned__1->SetBinError(96,0.5682298);
   sumbtag_7181_binned__1->SetBinError(97,0.6674814);
   sumbtag_7181_binned__1->SetBinError(98,0.5726177);
   sumbtag_7181_binned__1->SetBinError(99,0.5126533);
   sumbtag_7181_binned__1->SetBinError(100,0.7862807);
   sumbtag_7181_binned__1->SetBinError(101,0.7215407);
   sumbtag_7181_binned__1->SetBinError(102,0.6877966);
   sumbtag_7181_binned__1->SetBinError(103,0.7335815);
   sumbtag_7181_binned__1->SetBinError(104,0.620854);
   sumbtag_7181_binned__1->SetBinError(105,0.6288654);
   sumbtag_7181_binned__1->SetBinError(106,0.6561353);
   sumbtag_7181_binned__1->SetBinError(107,0.6542251);
   sumbtag_7181_binned__1->SetBinError(108,0.6804794);
   sumbtag_7181_binned__1->SetBinError(109,0.6950368);
   sumbtag_7181_binned__1->SetBinError(110,0.6749395);
   sumbtag_7181_binned__1->SetBinError(111,0.659939);
   sumbtag_7181_binned__1->SetBinError(112,0.6767912);
   sumbtag_7181_binned__1->SetBinError(113,0.7232731);
   sumbtag_7181_binned__1->SetBinError(114,0.766943);
   sumbtag_7181_binned__1->SetBinError(115,0.8837032);
   sumbtag_7181_binned__1->SetBinError(116,0.9005372);
   sumbtag_7181_binned__1->SetBinError(117,0.993064);
   sumbtag_7181_binned__1->SetBinError(118,0.9610419);
   sumbtag_7181_binned__1->SetBinError(119,1.027745);
   sumbtag_7181_binned__1->SetBinError(120,1.113094);
   sumbtag_7181_binned__1->SetBinError(121,1.144142);
   sumbtag_7181_binned__1->SetBinError(122,1.226497);
   sumbtag_7181_binned__1->SetBinError(123,1.181806);
   sumbtag_7181_binned__1->SetBinError(124,1.069516);
   sumbtag_7181_binned__1->SetBinError(125,0.9880103);
   sumbtag_7181_binned__1->SetBinError(126,0.9211471);
   sumbtag_7181_binned__1->SetBinError(127,0.8851183);
   sumbtag_7181_binned__1->SetBinError(128,0.860746);
   sumbtag_7181_binned__1->SetBinError(129,0.7521135);
   sumbtag_7181_binned__1->SetBinError(130,0.7587401);
   sumbtag_7181_binned__1->SetBinError(131,0.7267255);
   sumbtag_7181_binned__1->SetBinError(132,0.6914262);
   sumbtag_7181_binned__1->SetBinError(133,0.6712208);
   sumbtag_7181_binned__1->SetBinError(134,0.6523094);
   sumbtag_7181_binned__1->SetBinError(135,0.6406946);
   sumbtag_7181_binned__1->SetBinError(136,0.6387383);
   sumbtag_7181_binned__1->SetBinError(137,0.6065796);
   sumbtag_7181_binned__1->SetBinError(138,0.5898432);
   sumbtag_7181_binned__1->SetBinError(139,0.5834432);
   sumbtag_7181_binned__1->SetBinError(140,0.620854);
   sumbtag_7181_binned__1->SetBinError(141,0.5791373);
   sumbtag_7181_binned__1->SetBinError(142,0.6024391);
   sumbtag_7181_binned__1->SetBinError(143,0.5919611);
   sumbtag_7181_binned__1->SetBinError(144,0.6045129);
   sumbtag_7181_binned__1->SetBinError(145,0.5571088);
   sumbtag_7181_binned__1->SetBinError(146,0.5812943);
   sumbtag_7181_binned__1->SetBinError(147,0.6024391);
   sumbtag_7181_binned__1->SetBinError(148,0.5175127);
   sumbtag_7181_binned__1->SetBinError(149,0.620854);
   sumbtag_7181_binned__1->SetBinError(150,0.614777);
   sumbtag_7181_binned__1->SetBinError(151,0.6106921);
   sumbtag_7181_binned__1->SetBinError(152,0.6580399);
   sumbtag_7181_binned__1->SetBinError(153,0.6932339);
   sumbtag_7181_binned__1->SetBinError(154,0.7369856);
   sumbtag_7181_binned__1->SetBinError(155,0.7128156);
   sumbtag_7181_binned__1->SetBinError(156,0.7554341);
   sumbtag_7181_binned__1->SetBinError(157,0.8578331);
   sumbtag_7181_binned__1->SetBinError(158,0.8251133);
   sumbtag_7181_binned__1->SetBinError(159,0.950567);
   sumbtag_7181_binned__1->SetBinError(160,0.7022023);
   sumbtag_7181_binned__1->SetEntries(15308);

   ci = TColor::GetColor("#009900");
   sumbtag_7181_binned__1->SetLineColor(ci);
   sumbtag_7181_binned__1->SetLineStyle(7);
   sumbtag_7181_binned__1->SetLineWidth(3);
   sumbtag_7181_binned__1->GetXaxis()->SetTitle("sumbtag");
   sumbtag_7181_binned__1->GetXaxis()->SetRange(0,160);
   sumbtag_7181_binned__1->GetXaxis()->SetNdivisions(505);
   sumbtag_7181_binned__1->GetXaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetXaxis()->SetLabelSize(0.07);
   sumbtag_7181_binned__1->GetXaxis()->SetTitleSize(0.07);
   sumbtag_7181_binned__1->GetXaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->GetYaxis()->SetTitle("N_{events}");
   sumbtag_7181_binned__1->GetYaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetYaxis()->SetLabelSize(0.07);
   sumbtag_7181_binned__1->GetYaxis()->SetTitleSize(0.07);
   sumbtag_7181_binned__1->GetYaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->GetZaxis()->SetLabelFont(42);
   sumbtag_7181_binned__1->GetZaxis()->SetLabelSize(0.035);
   sumbtag_7181_binned__1->GetZaxis()->SetTitleSize(0.035);
   sumbtag_7181_binned__1->GetZaxis()->SetTitleFont(42);
   sumbtag_7181_binned__1->Draw("HIST same");
   
   TLegend *leg = new TLegend(0.3,0.6,0.89,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("sumbtag_ee2HHbbbb_binned_stack_1","ee #rightarrow HH  #nu #nu","lf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sumbtag_7181_binned","ee #rightarrow HH (#rightarrow bbbb) #nu #bar{#nu}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TText *text = new TText(0.2,0.92,"CLICdp");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.24,0.84,"L=5000/fb");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.56,0.84,"4:1 pol. scheme");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   text = new TText(0.24,0.78,"3 TeV");
   text->SetNDC();
   text->SetTextFont(42);
   text->Draw();
   
   TH1F *sumbtag_copy__2 = new TH1F("sumbtag_copy__2","",200,0,5);
   sumbtag_copy__2->SetMinimum(0);
   sumbtag_copy__2->SetMaximum(63);
   sumbtag_copy__2->SetDirectory(0);
   sumbtag_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   sumbtag_copy__2->SetLineColor(ci);
   sumbtag_copy__2->GetXaxis()->SetTitle("sumbtag");
   sumbtag_copy__2->GetXaxis()->SetRange(0,160);
   sumbtag_copy__2->GetXaxis()->SetNdivisions(505);
   sumbtag_copy__2->GetXaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetXaxis()->SetLabelSize(0.06);
   sumbtag_copy__2->GetXaxis()->SetTitleSize(0.056);
   sumbtag_copy__2->GetXaxis()->SetTitleFont(42);
   sumbtag_copy__2->GetYaxis()->SetTitle("N_{events}");
   sumbtag_copy__2->GetYaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetYaxis()->SetLabelSize(0.06);
   sumbtag_copy__2->GetYaxis()->SetTitleSize(0.06720001);
   sumbtag_copy__2->GetYaxis()->SetTitleOffset(0);
   sumbtag_copy__2->GetYaxis()->SetTitleFont(42);
   sumbtag_copy__2->GetZaxis()->SetLabelFont(42);
   sumbtag_copy__2->GetZaxis()->SetLabelSize(0.035);
   sumbtag_copy__2->GetZaxis()->SetTitleSize(0.035);
   sumbtag_copy__2->GetZaxis()->SetTitleFont(42);
   sumbtag_copy__2->Draw("sameaxis");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}

